A Rapid Ionization Change in the Nebular-Phase Spectra of the Type Ia SN 2011fe

We present three new spectra of the nearby Type Ia supernova (SN Ia) 2011fe covering $\approx 480-850~$days after maximum light and show that the ejecta undergoes a rapid ionization shift at $\sim 500~$days after explosion. The prominent [FeIII] emission lines at $\approx 4600~$\r{A} are replaced with the permitted FeI+FeII blends at $\sim 4400~$\r{A} and $\sim 5400~$\r{A}. The $\approx 7300~$\r{A} feature, which is produced by [FeII]+[NiII] at $\lesssim 400~$days after explosion, is replaced by broad ($\approx \pm 15\,000~\rm{km}~\rm{s}^{-1}$) symmetric [CaII] emission. Models predict this ionization transition occurring $\sim 100$ days later than what is observed, which we attribute to clumping in the ejecta. Finally, we use the nebular-phase spectra to test several proposed progenitor scenarios for SN2011fe. Non-detections of H and He exclude nearby non-degenerate companions, [OI] non-detections disfavor the violent merger of two white dwarfs, and the symmetric emission-line profiles favor a symmetric explosion.

==> anc/SN2011fe_2013_01.dat <==
#PI: Shappee 
#OBJECT: SN 2011fe 
#JD: 2456297.91942 
#TELESCOPE: The Large Binocular Telescope 
#INSTRUMENT: Multi-Object Double Spectrograph 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3247.9 1.320686e-17 
3248.4 1.378374e-17 
3248.9 1.494257e-17 
3249.4 1.5622322e-17 
3249.9 1.544416e-17 
3250.4 1.4781898e-17 
3250.9 1.4126214e-17 
3251.4 1.4210261e-17 
3251.9 1.4667975e-17 
3252.4 1.5574439e-17 
3252.9 1.5944469e-17 
3253.4 1.5893756e-17 
3253.9 1.595574e-17 
3254.4 1.5787876e-17 
3254.9 1.5891498e-17 
3255.4 1.528835e-17 
3255.9 1.4799686e-17 
3256.4 1.3955693e-17 
3256.9 1.3307856e-17 
3257.4 1.2461609e-17 
3257.9 1.1634949e-17 
3258.4 1.1214534e-17 
3258.9 1.1084037e-17 
3259.4 1.0907353e-17 
3259.9 1.0455253e-17 
3260.4 9.5975771e-18 
3260.9 9.3010436e-18 
3261.4 9.8531621e-18 
3261.9 1.1455329e-17 
3262.4 1.3734458e-17 
3262.9 1.5843972e-17 
3263.4 1.6933019e-17 
3263.9 1.7019075e-17 
3264.4 1.6340364e-17 
3264.9 1.5324815e-17 
3265.4 1.4213206e-17 
3265.9 1.3661712e-17 
3266.4 1.3207528e-17 
3266.9 1.2972788e-17 
3267.4 1.3408381e-17 
3267.9 1.417325e-17 
3268.4 1.551619e-17 
3268.9 1.6548717e-17 
3269.4 1.7615269e-17 
3269.9 1.8358294e-17 
3270.4 1.8524257e-17 
3270.9 1.8818529e-17 
3271.4 1.886983e-17 
3271.9 1.9210056e-17 
3272.4 1.9719273e-17 
3272.9 2.0122056e-17 
3273.4 2.0285238e-17 
3273.9 2.0244489e-17 
3274.4 2.0173976e-17 
3274.9 2.0189608e-17 
3275.4 2.0074577e-17 
3275.9 1.9720046e-17 
3276.4 1.9326367e-17 
3276.9 1.8770982e-17 
3277.4 1.8271611e-17 
3277.9 1.8113202e-17 
3278.4 1.8084644e-17 
3278.9 1.7704433e-17 
3279.4 1.7084516e-17 
3279.9 1.5939706e-17 
3280.4 1.4904685e-17 
3280.9 1.4085154e-17 
3281.4 1.3920341e-17 
3281.9 1.3897158e-17 
3282.4 1.4328633e-17 
3282.9 1.4750771e-17 
3283.4 1.4685384e-17 
3283.9 1.4350622e-17 
3284.4 1.3677538e-17 
3284.9 1.3500747e-17 
3285.4 1.3331574e-17 
3285.9 1.3521896e-17 
3286.4 1.430275e-17 
3286.9 1.5063913e-17 
3287.4 1.5651527e-17 
3287.9 1.6314947e-17 
3288.4 1.7159197e-17 
3288.9 1.8065205e-17 
3289.4 1.8324135e-17 
3289.9 1.7438441e-17 
3290.4 1.5732488e-17 
3290.9 1.440257e-17 
3291.4 1.3421731e-17 
3291.9 1.3773694e-17 
3292.4 1.4586556e-17 
3292.9 1.5785969e-17 
3293.4 1.6283155e-17 
3293.9 1.6204269e-17 
3294.4 1.6435275e-17 
3294.9 1.7414841e-17 
3295.4 1.9023484e-17 
3295.9 2.0580685e-17 
3296.3 2.1875066e-17 
3296.8 2.269219e-17 
3297.3 2.2694511e-17 
3297.8 2.2055184e-17 
3298.3 2.0943582e-17 
3298.8 1.9890403e-17 
3299.3 1.9213666e-17 
3299.8 1.8955423e-17 
3300.3 1.9142455e-17 
3300.8 1.9698722e-17 
3301.3 2.0397182e-17 
3301.8 2.1335923e-17 
3302.3 2.2362047e-17 
3302.8 2.3371684e-17 
3303.3 2.4351921e-17 
3303.8 2.5275831e-17 
3304.3 2.6234115e-17 
3304.8 2.6774877e-17 
3305.3 2.6879836e-17 
3305.8 2.6788117e-17 
3306.3 2.5791391e-17 
3306.8 2.4709402e-17 
3307.3 2.3803417e-17 
3307.8 2.3304007e-17 
3308.3 2.3325125e-17 
3308.8 2.3846307e-17 
3309.3 2.4691822e-17 
3309.8 2.5551719e-17 
3310.3 2.6184011e-17 
3310.8 2.6370029e-17 
3311.3 2.6459105e-17 
3311.8 2.5446076e-17 
3312.3 2.496323e-17 
3312.8 2.5238648e-17 
3313.3 2.5874685e-17 
3313.8 2.7043974e-17 
3314.3 2.821225e-17 
3314.8 2.9927827e-17 
3315.3 3.1753136e-17 
3315.8 3.3282167e-17 
3316.3 3.4582819e-17 
3316.8 3.5134705e-17 
3317.3 3.5195728e-17 
3317.8 3.4599837e-17 
3318.3 3.3135228e-17 
3318.8 3.1814911e-17 
3319.3 3.0072148e-17 
3319.8 2.9000412e-17 
3320.3 2.8855674e-17 
3320.8 2.9612431e-17 
3321.3 3.0404132e-17 
3321.8 3.106435e-17 
3322.3 3.0996936e-17 
3322.8 3.0735712e-17 
3323.3 3.0726385e-17 
3323.8 3.0861262e-17 
3324.3 3.1116881e-17 
3324.8 3.106275e-17 
3325.3 3.0520675e-17 
3325.8 2.9591454e-17 
3326.3 2.8940539e-17 
3326.8 2.8651948e-17 
3327.3 2.8502591e-17 
3327.8 2.8183534e-17 
3328.3 2.7442017e-17 
3328.8 2.621577e-17 
3329.3 2.5048571e-17 
3329.8 2.4340488e-17 
3330.3 2.4347312e-17 
3330.8 2.4814298e-17 
3331.3 2.5794586e-17 
3331.8 2.6576592e-17 
3332.3 2.6849337e-17 
3332.8 2.6690141e-17 
3333.3 2.6201316e-17 
3333.8 2.5859418e-17 
3334.3 2.6010264e-17 
3334.8 2.6216196e-17 
3335.3 2.6804727e-17 
3335.8 2.7437029e-17 
3336.3 2.8178628e-17 
3336.8 2.8922612e-17 
3337.3 2.9551969e-17 
3337.8 2.9944367e-17 
3338.3 2.9918128e-17 
3338.8 3.0073727e-17 
3339.3 3.0177702e-17 
3339.8 3.0657819e-17 
3340.3 3.0885889e-17 
3340.8 3.1099956e-17 
3341.3 3.1409772e-17 
3341.8 3.1403406e-17 
3342.3 3.160223e-17 
3342.8 3.1800614e-17 
3343.3 3.2486665e-17 
3343.8 3.3121345e-17 
3344.3 3.3902573e-17 
3344.8 3.455947e-17 
3345.3 3.4891866e-17 
3345.8 3.4644136e-17 
3346.3 3.3895693e-17 
3346.8 3.2473208e-17 
3347.3 3.157876e-17 
3347.8 3.0660102e-17 
3348.3 3.013001e-17 
3348.8 2.9760961e-17 
3349.3 2.987972e-17 
3349.8 3.0231632e-17 
3350.3 3.0965612e-17 
3350.8 3.1954382e-17 
3351.3 3.2968545e-17 
3351.8 3.3560362e-17 
3352.3 3.4291455e-17 
3352.8 3.4818524e-17 
3353.3 3.5349841e-17 
3353.8 3.5400724e-17 
3354.3 3.5106368e-17 
3354.8 3.4820073e-17 
3355.3 3.4727243e-17 
3355.8 3.4753881e-17 
3356.3 3.4765997e-17 
3356.8 3.4931547e-17 
3357.3 3.5013338e-17 
3357.8 3.5059402e-17 
3358.3 3.4900348e-17 
3358.8 3.4524671e-17 
3359.3 3.4033563e-17 
3359.8 3.4002695e-17 
3360.3 3.4283998e-17 
3360.8 3.4539042e-17 
3361.3 3.4790472e-17 
3361.8 3.4380229e-17 
3362.3 3.3915143e-17 
3362.8 3.3484747e-17 
3363.3 3.3311164e-17 
3363.8 3.3477473e-17 
3364.3 3.3866513e-17 
3364.8 3.4546664e-17 
3365.3 3.5406454e-17 
3365.8 3.6107963e-17 
3366.3 3.6750681e-17 
3366.8 3.6936306e-17 
3367.3 3.6645545e-17 
3367.8 3.6244196e-17 
3368.3 3.5616329e-17 
3368.8 3.5531752e-17 
3369.3 3.5540946e-17 
3369.8 3.5570344e-17 
3370.3 3.565174e-17 
3370.8 3.5716175e-17 
3371.3 3.5880782e-17 
3371.8 3.6026255e-17 
3372.3 3.6257068e-17 
3372.8 3.6255001e-17 
3373.3 3.6501398e-17 
3373.8 3.6831555e-17 
3374.3 3.7514072e-17 
3374.8 3.7906948e-17 
3375.3 3.8143853e-17 
3375.8 3.7426549e-17 
3376.3 3.6713349e-17 
3376.8 3.6175594e-17 
3377.3 3.5957376e-17 
3377.8 3.6720493e-17 
3378.3 3.7709276e-17 
3378.8 3.8607524e-17 
3379.3 3.9177557e-17 
3379.8 3.9183104e-17 
3380.3 3.8663217e-17 
3380.8 3.7669075e-17 
3381.3 3.6124509e-17 
3381.8 3.4834295e-17 
3382.3 3.4178366e-17 
3382.8 3.4519344e-17 
3383.3 3.5374051e-17 
3383.8 3.6245969e-17 
3384.3 3.6873426e-17 
3384.8 3.7021115e-17 
3385.3 3.6729019e-17 
3385.8 3.6383105e-17 
3386.3 3.5920039e-17 
3386.8 3.5308347e-17 
3387.3 3.5166185e-17 
3387.8 3.5456377e-17 
3388.3 3.6253089e-17 
3388.8 3.7443925e-17 
3389.3 3.8566292e-17 
3389.8 3.9222544e-17 
3390.3 3.9321724e-17 
3390.8 3.8517785e-17 
3391.3 3.7564806e-17 
3391.8 3.6567951e-17 
3392.3 3.6404781e-17 
3392.8 3.7236331e-17 
3393.3 3.7809575e-17 
3393.8 3.871262e-17 
3394.3 4.011007e-17 
3394.8 4.1610572e-17 
3395.3 4.2828206e-17 
3395.8 4.3295641e-17 
3396.3 4.3288694e-17 
3396.8 4.2950094e-17 
3397.3 4.3023664e-17 
3397.8 4.3103511e-17 
3398.3 4.3628809e-17 
3398.8 4.3880251e-17 
3399.3 4.3999766e-17 
3399.8 4.3744034e-17 
3400.3 4.2843423e-17 
3400.8 4.2204071e-17 
3401.3 4.1587786e-17 
3401.8 4.1120556e-17 
3402.3 4.1058761e-17 
3402.8 4.1418207e-17 
3403.3 4.1911779e-17 
3403.8 4.2759673e-17 
3404.3 4.3443162e-17 
3404.8 4.3819309e-17 
3405.3 4.3707109e-17 
3405.8 4.3878992e-17 
3406.3 4.4192884e-17 
3406.8 4.4703393e-17 
3407.3 4.5043357e-17 
3407.8 4.5386772e-17 
3408.3 4.5611069e-17 
3408.8 4.5404737e-17 
3409.3 4.5222665e-17 
3409.8 4.5174686e-17 
3410.3 4.5221686e-17 
3410.8 4.5238799e-17 
3411.3 4.5461821e-17 
3411.8 4.5805709e-17 
3412.3 4.6232588e-17 
3412.8 4.6516342e-17 
3413.3 4.6516279e-17 
3413.8 4.654648e-17 
3414.3 4.6574214e-17 
3414.8 4.6854869e-17 
3415.3 4.7198772e-17 
3415.8 4.732043e-17 
3416.3 4.7767202e-17 
3416.8 4.7755288e-17 
3417.3 4.7709903e-17 
3417.8 4.7781335e-17 
3418.3 4.8167859e-17 
3418.8 4.840133e-17 
3419.3 4.8535353e-17 
3419.8 4.8461178e-17 
3420.3 4.8180861e-17 
3420.7 4.7977961e-17 
3421.2 4.7910918e-17 
3421.7 4.7898233e-17 
3422.2 4.7924337e-17 
3422.7 4.7932875e-17 
3423.2 4.7506968e-17 
3423.7 4.7043245e-17 
3424.2 4.6359974e-17 
3424.7 4.6082803e-17 
3425.2 4.6197631e-17 
3425.7 4.6689901e-17 
3426.2 4.7552081e-17 
3426.7 4.8557425e-17 
3427.2 4.937887e-17 
3427.7 5.0105749e-17 
3428.2 5.0529937e-17 
3428.7 5.0563482e-17 
3429.2 5.0008481e-17 
3429.7 4.9545446e-17 
3430.2 4.8895677e-17 
3430.7 4.8493902e-17 
3431.2 4.8412223e-17 
3431.7 4.8940178e-17 
3432.2 5.0089371e-17 
3432.7 5.1324355e-17 
3433.2 5.2489441e-17 
3433.7 5.3326446e-17 
3434.2 5.3453146e-17 
3434.7 5.260279e-17 
3435.2 5.1361178e-17 
3435.7 4.9989933e-17 
3436.2 4.8575145e-17 
3436.7 4.7228027e-17 
3437.2 4.6092541e-17 
3437.7 4.5077658e-17 
3438.2 4.4251252e-17 
3438.7 4.3888246e-17 
3439.2 4.4212524e-17 
3439.7 4.5246623e-17 
3440.2 4.6445426e-17 
3440.7 4.7839175e-17 
3441.2 4.8458522e-17 
3441.7 4.8357742e-17 
3442.2 4.7668708e-17 
3442.7 4.6543688e-17 
3443.2 4.5155962e-17 
3443.7 4.3794268e-17 
3444.2 4.2649439e-17 
3444.7 4.1872823e-17 
3445.2 4.1523204e-17 
3445.7 4.1277523e-17 
3446.2 4.1596621e-17 
3446.7 4.1825512e-17 
3447.2 4.1722409e-17 
3447.7 4.1992496e-17 
3448.2 4.2047314e-17 
3448.7 4.2310464e-17 
3449.2 4.1997096e-17 
3449.7 4.1449218e-17 
3450.2 4.0766445e-17 
3450.7 3.9740702e-17 
3451.2 3.8822837e-17 
3451.7 3.8269539e-17 
3452.2 3.7783332e-17 
3452.7 3.7637793e-17 
3453.2 3.7720759e-17 
3453.7 3.745421e-17 
3454.2 3.7017139e-17 
3454.7 3.6270433e-17 
3455.2 3.5356981e-17 
3455.7 3.45922e-17 
3456.2 3.4356931e-17 
3456.7 3.4531605e-17 
3457.2 3.5139716e-17 
3457.7 3.5660342e-17 
3458.2 3.6237286e-17 
3458.7 3.6362152e-17 
3459.2 3.6380358e-17 
3459.7 3.6213301e-17 
3460.2 3.5933081e-17 
3460.7 3.558887e-17 
3461.2 3.5379473e-17 
3461.7 3.5060956e-17 
3462.2 3.4498083e-17 
3462.7 3.3878796e-17 
3463.2 3.3194557e-17 
3463.7 3.2643132e-17 
3464.2 3.2558428e-17 
3464.7 3.2727407e-17 
3465.2 3.3126767e-17 
3465.7 3.3474839e-17 
3466.2 3.3910498e-17 
3466.7 3.4650957e-17 
3467.2 3.4976964e-17 
3467.7 3.5015371e-17 
3468.2 3.4793073e-17 
3468.7 3.3835697e-17 
3469.2 3.2522752e-17 
3469.7 3.1002698e-17 
3470.2 2.9773271e-17 
3470.7 2.8905768e-17 
3471.2 2.8351542e-17 
3471.7 2.8370796e-17 
3472.2 2.850571e-17 
3472.7 2.9401872e-17 
3473.2 2.9967445e-17 
3473.7 3.0534227e-17 
3474.2 2.9982042e-17 
3474.7 2.9306042e-17 
3475.2 2.8417066e-17 
3475.7 2.7907434e-17 
3476.2 2.789961e-17 
3476.7 2.8594669e-17 
3477.2 2.9484567e-17 
3477.7 3.061378e-17 
3478.2 3.1491083e-17 
3478.7 3.2133422e-17 
3479.2 3.2048572e-17 
3479.7 3.1522847e-17 
3480.2 3.0519305e-17 
3480.7 2.9326898e-17 
3481.2 2.8423057e-17 
3481.7 2.7688341e-17 
3482.2 2.7570849e-17 
3482.7 2.7776263e-17 
3483.2 2.8225713e-17 
3483.7 2.8530256e-17 
3484.2 2.8543528e-17 
3484.7 2.8293769e-17 
3485.2 2.7805685e-17 
3485.7 2.7372079e-17 
3486.2 2.7068327e-17 
3486.7 2.7016161e-17 
3487.2 2.709902e-17 
3487.7 2.716615e-17 
3488.2 2.6928361e-17 
3488.7 2.6466397e-17 
3489.2 2.6242502e-17 
3489.7 2.6248807e-17 
3490.2 2.6815068e-17 
3490.7 2.7739715e-17 
3491.2 2.8890622e-17 
3491.7 2.9685995e-17 
3492.2 3.0026443e-17 
3492.7 3.0281089e-17 
3493.2 2.9947124e-17 
3493.7 2.9834821e-17 
3494.2 2.9125663e-17 
3494.7 2.8426667e-17 
3495.2 2.7452312e-17 
3495.7 2.6631085e-17 
3496.2 2.5978133e-17 
3496.7 2.5686037e-17 
3497.2 2.5567734e-17 
3497.7 2.5574535e-17 
3498.2 2.5860522e-17 
3498.7 2.6695375e-17 
3499.2 2.7660442e-17 
3499.7 2.8584804e-17 
3500.2 2.8915546e-17 
3500.7 2.9004623e-17 
3501.2 2.8733592e-17 
3501.7 2.8634922e-17 
3502.2 2.8835571e-17 
3502.7 2.9051102e-17 
3503.2 2.9387716e-17 
3503.7 2.9055664e-17 
3504.2 2.8404477e-17 
3504.7 2.7489768e-17 
3505.2 2.6687375e-17 
3505.7 2.6232294e-17 
3506.2 2.5734132e-17 
3506.7 2.5559499e-17 
3507.2 2.5855348e-17 
3507.7 2.6319143e-17 
3508.2 2.6937193e-17 
3508.7 2.7621932e-17 
3509.2 2.8266315e-17 
3509.7 2.8736102e-17 
3510.2 2.89408e-17 
3510.7 2.8908062e-17 
3511.2 2.8340875e-17 
3511.7 2.7805696e-17 
3512.2 2.7227013e-17 
3512.7 2.6814628e-17 
3513.2 2.6494971e-17 
3513.7 2.6511017e-17 
3514.2 2.6576064e-17 
3514.7 2.6700338e-17 
3515.2 2.6829018e-17 
3515.7 2.6858445e-17 
3516.2 2.7200502e-17 
3516.7 2.7537611e-17 
3517.2 2.8147027e-17 
3517.7 2.8637584e-17 
3518.2 2.8854241e-17 
3518.7 2.9198073e-17 
3519.2 2.9161433e-17 
3519.7 2.9368089e-17 
3520.2 2.9282184e-17 
3520.7 2.9120049e-17 
3521.2 2.9118407e-17 
3521.7 2.9244348e-17 
3522.2 2.9817872e-17 
3522.7 3.0406414e-17 
3523.2 3.1003245e-17 
3523.7 3.153183e-17 
3524.2 3.1943246e-17 
3524.7 3.2202719e-17 
3525.2 3.2401945e-17 
3525.7 3.2450206e-17 
3526.2 3.2974615e-17 
3526.7 3.33724e-17 
3527.2 3.430325e-17 
3527.7 3.5048785e-17 
3528.2 3.5669072e-17 
3528.7 3.5730413e-17 
3529.2 3.5694559e-17 
3529.7 3.5526022e-17 
3530.2 3.5420013e-17 
3530.7 3.56421e-17 
3531.2 3.6115397e-17 
3531.7 3.6430646e-17 
3532.2 3.6771559e-17 
3532.7 3.6801168e-17 
3533.2 3.6488484e-17 
3533.7 3.5673195e-17 
3534.2 3.4681564e-17 
3534.7 3.3429552e-17 
3535.2 3.2053939e-17 
3535.7 3.1154898e-17 
3536.2 3.1123703e-17 
3536.7 3.1937318e-17 
3537.2 3.3485944e-17 
3537.7 3.5250479e-17 
3538.2 3.6477456e-17 
3538.7 3.7354764e-17 
3539.2 3.7615498e-17 
3539.7 3.7539733e-17 
3540.2 3.7400745e-17 
3540.7 3.7308958e-17 
3541.2 3.726951e-17 
3541.7 3.6857307e-17 
3542.2 3.6287502e-17 
3542.7 3.5445145e-17 
3543.2 3.4928616e-17 
3543.7 3.4687386e-17 
3544.2 3.4710453e-17 
3544.7 3.4625371e-17 
3545.1 3.4310014e-17 
3545.6 3.3827209e-17 
3546.1 3.3480225e-17 
3546.6 3.3317866e-17 
3547.1 3.3785917e-17 
3547.6 3.4814708e-17 
3548.1 3.6131008e-17 
3548.6 3.7073193e-17 
3549.1 3.7197127e-17 
3549.6 3.7206703e-17 
3550.1 3.6958802e-17 
3550.6 3.6915845e-17 
3551.1 3.7277634e-17 
3551.6 3.7578187e-17 
3552.1 3.7711714e-17 
3552.6 3.762318e-17 
3553.1 3.7379097e-17 
3553.6 3.697124e-17 
3554.1 3.6614733e-17 
3554.6 3.6440752e-17 
3555.1 3.6343911e-17 
3555.6 3.6383065e-17 
3556.1 3.6277343e-17 
3556.6 3.6375695e-17 
3557.1 3.655396e-17 
3557.6 3.7085036e-17 
3558.1 3.7647462e-17 
3558.6 3.7994937e-17 
3559.1 3.8078404e-17 
3559.6 3.755025e-17 
3560.1 3.6877212e-17 
3560.6 3.6147374e-17 
3561.1 3.5659689e-17 
3561.6 3.5645e-17 
3562.1 3.5779972e-17 
3562.6 3.6066656e-17 
3563.1 3.6548826e-17 
3563.6 3.7028029e-17 
3564.1 3.7444238e-17 
3564.6 3.7805685e-17 
3565.1 3.8114002e-17 
3565.6 3.8508712e-17 
3566.1 3.9108967e-17 
3566.6 3.9688984e-17 
3567.1 3.9447279e-17 
3567.6 3.9024073e-17 
3568.1 3.7895262e-17 
3568.6 3.7038118e-17 
3569.1 3.6348535e-17 
3569.6 3.6171758e-17 
3570.1 3.6625936e-17 
3570.6 3.723044e-17 
3571.1 3.7722829e-17 
3571.6 3.8054921e-17 
3572.1 3.7842095e-17 
3572.6 3.7275541e-17 
3573.1 3.6419515e-17 
3573.6 3.5601617e-17 
3574.1 3.4666509e-17 
3574.6 3.4095905e-17 
3575.1 3.3293364e-17 
3575.6 3.2889563e-17 
3576.1 3.2557268e-17 
3576.6 3.2766313e-17 
3577.1 3.3322136e-17 
3577.6 3.3958335e-17 
3578.1 3.4391229e-17 
3578.6 3.4257269e-17 
3579.1 3.3586252e-17 
3579.6 3.261332e-17 
3580.1 3.1605771e-17 
3580.6 3.0684092e-17 
3581.1 2.9872054e-17 
3581.6 2.9523272e-17 
3582.1 2.9489988e-17 
3582.6 2.9590813e-17 
3583.1 2.9860375e-17 
3583.6 3.0051043e-17 
3584.1 3.0107546e-17 
3584.6 2.9903076e-17 
3585.1 2.9570211e-17 
3585.6 2.9404396e-17 
3586.1 2.9323721e-17 
3586.6 2.9184208e-17 
3587.1 2.9126152e-17 
3587.6 2.8804291e-17 
3588.1 2.8895223e-17 
3588.6 2.8743759e-17 
3589.1 2.8748661e-17 
3589.6 2.8722947e-17 
3590.1 2.8907351e-17 
3590.6 2.9052611e-17 
3591.1 2.9116928e-17 
3591.6 2.8882397e-17 
3592.1 2.8665865e-17 
3592.6 2.8520462e-17 
3593.1 2.8387255e-17 
3593.6 2.817836e-17 
3594.1 2.7756648e-17 
3594.6 2.7305288e-17 
3595.1 2.6627451e-17 
3595.6 2.6235769e-17 
3596.1 2.6024682e-17 
3596.6 2.605632e-17 
3597.1 2.6157481e-17 
3597.6 2.6209083e-17 
3598.1 2.6221534e-17 
3598.6 2.6131907e-17 
3599.1 2.6076863e-17 
3599.6 2.5791625e-17 
3600.1 2.5464471e-17 
3600.6 2.5536165e-17 
3601.1 2.5805291e-17 
3601.6 2.6438996e-17 
3602.1 2.7002329e-17 
3602.6 2.7235647e-17 
3603.1 2.7064656e-17 
3603.6 2.6548157e-17 
3604.1 2.5825384e-17 
3604.6 2.5033221e-17 
3605.1 2.4492487e-17 
3605.6 2.423602e-17 
3606.1 2.4229848e-17 
3606.6 2.4404007e-17 
3607.1 2.4534066e-17 
3607.6 2.4864318e-17 
3608.1 2.4978567e-17 
3608.6 2.512571e-17 
3609.1 2.5293627e-17 
3609.6 2.5527553e-17 
3610.1 2.5814224e-17 
3610.6 2.6152588e-17 
3611.1 2.6351175e-17 
3611.6 2.640346e-17 
3612.1 2.6307281e-17 
3612.6 2.6484486e-17 
3613.1 2.6448228e-17 
3613.6 2.6610232e-17 
3614.1 2.6327289e-17 
3614.6 2.6147035e-17 
3615.1 2.5822883e-17 
3615.6 2.5576108e-17 
3616.1 2.5580717e-17 
3616.6 2.5711001e-17 
3617.1 2.5990183e-17 
3617.6 2.6057014e-17 
3618.1 2.5962679e-17 
3618.6 2.5411223e-17 
3619.1 2.4898357e-17 
3619.6 2.4198821e-17 
3620.1 2.3895839e-17 
3620.6 2.3616223e-17 
3621.1 2.3693674e-17 
3621.6 2.3994302e-17 
3622.1 2.44803e-17 
3622.6 2.5250702e-17 
3623.1 2.5947442e-17 
3623.6 2.645569e-17 
3624.1 2.6735993e-17 
3624.6 2.6556374e-17 
3625.1 2.586203e-17 
3625.6 2.527673e-17 
3626.1 2.4947449e-17 
3626.6 2.4683176e-17 
3627.1 2.45551e-17 
3627.6 2.4339627e-17 
3628.1 2.4295931e-17 
3628.6 2.4428958e-17 
3629.1 2.4446316e-17 
3629.6 2.4605949e-17 
3630.1 2.4749972e-17 
3630.6 2.5058791e-17 
3631.1 2.5124487e-17 
3631.6 2.5035596e-17 
3632.1 2.4999719e-17 
3632.6 2.5183127e-17 
3633.1 2.5593737e-17 
3633.6 2.5950143e-17 
3634.1 2.6273505e-17 
3634.6 2.6510893e-17 
3635.1 2.6950193e-17 
3635.6 2.7372983e-17 
3636.1 2.7608411e-17 
3636.6 2.752419e-17 
3637.1 2.7115952e-17 
3637.6 2.6889869e-17 
3638.1 2.6942651e-17 
3638.6 2.7372371e-17 
3639.1 2.7968018e-17 
3639.6 2.8530002e-17 
3640.1 2.8604921e-17 
3640.6 2.8202716e-17 
3641.1 2.7336742e-17 
3641.6 2.6219236e-17 
3642.1 2.5373843e-17 
3642.6 2.5172428e-17 
3643.1 2.5679323e-17 
3643.6 2.6625103e-17 
3644.1 2.7774996e-17 
3644.6 2.8564268e-17 
3645.1 2.9082533e-17 
3645.6 2.9160753e-17 
3646.1 2.883312e-17 
3646.6 2.8084892e-17 
3647.1 2.7104738e-17 
3647.6 2.6438546e-17 
3648.1 2.5939808e-17 
3648.6 2.5622662e-17 
3649.1 2.5828301e-17 
3649.6 2.620462e-17 
3650.1 2.6886991e-17 
3650.6 2.7741316e-17 
3651.1 2.8469725e-17 
3651.6 2.9383668e-17 
3652.1 3.0175858e-17 
3652.6 3.0939474e-17 
3653.1 3.1956145e-17 
3653.6 3.2699283e-17 
3654.1 3.341375e-17 
3654.6 3.3828512e-17 
3655.1 3.4120623e-17 
3655.6 3.4268897e-17 
3656.1 3.4604378e-17 
3656.6 3.5180911e-17 
3657.1 3.5748298e-17 
3657.6 3.6344166e-17 
3658.1 3.6820426e-17 
3658.6 3.7241106e-17 
3659.1 3.764678e-17 
3659.6 3.7900893e-17 
3660.1 3.8074995e-17 
3660.6 3.8359591e-17 
3661.1 3.8792093e-17 
3661.6 3.9168573e-17 
3662.1 3.9587323e-17 
3662.6 3.9684422e-17 
3663.1 3.9377395e-17 
3663.6 3.8889619e-17 
3664.1 3.8543919e-17 
3664.6 3.8465179e-17 
3665.1 3.8624252e-17 
3665.6 3.8894275e-17 
3666.1 3.948973e-17 
3666.6 3.9818242e-17 
3667.1 4.0021355e-17 
3667.6 4.0181319e-17 
3668.1 4.0244807e-17 
3668.6 4.0038513e-17 
3669.1 3.9694016e-17 
3669.5 3.9277393e-17 
3670.0 3.8956476e-17 
3670.5 3.8809019e-17 
3671.0 3.9072479e-17 
3671.5 3.9483679e-17 
3672.0 3.9748378e-17 
3672.5 3.9745046e-17 
3673.0 3.9250611e-17 
3673.5 3.8858887e-17 
3674.0 3.8513638e-17 
3674.5 3.8315041e-17 
3675.0 3.8609857e-17 
3675.5 3.905457e-17 
3676.0 3.9572916e-17 
3676.5 3.9894598e-17 
3677.0 4.0022132e-17 
3677.5 3.9586546e-17 
3678.0 3.9170347e-17 
3678.5 3.8775231e-17 
3679.0 3.8576371e-17 
3679.5 3.8339847e-17 
3680.0 3.8235438e-17 
3680.5 3.8137678e-17 
3681.0 3.826591e-17 
3681.5 3.8311524e-17 
3682.0 3.8426606e-17 
3682.5 3.8434648e-17 
3683.0 3.8645227e-17 
3683.5 3.8650309e-17 
3684.0 3.8527555e-17 
3684.5 3.7931284e-17 
3685.0 3.7629904e-17 
3685.5 3.7401562e-17 
3686.0 3.7474369e-17 
3686.5 3.7512589e-17 
3687.0 3.7558115e-17 
3687.5 3.7393913e-17 
3688.0 3.6789583e-17 
3688.5 3.6072224e-17 
3689.0 3.5484962e-17 
3689.5 3.5205049e-17 
3690.0 3.5048563e-17 
3690.5 3.4804297e-17 
3691.0 3.4482302e-17 
3691.5 3.4264993e-17 
3692.0 3.407366e-17 
3692.5 3.4109554e-17 
3693.0 3.4067142e-17 
3693.5 3.388972e-17 
3694.0 3.3804732e-17 
3694.5 3.393662e-17 
3695.0 3.4202299e-17 
3695.5 3.476674e-17 
3696.0 3.5312452e-17 
3696.5 3.5930774e-17 
3697.0 3.6120758e-17 
3697.5 3.5899679e-17 
3698.0 3.559067e-17 
3698.5 3.5234933e-17 
3699.0 3.5253066e-17 
3699.5 3.5246036e-17 
3700.0 3.5422523e-17 
3700.5 3.5332906e-17 
3701.0 3.4971415e-17 
3701.5 3.4401294e-17 
3702.0 3.344645e-17 
3702.5 3.2616264e-17 
3703.0 3.1758896e-17 
3703.5 3.1147094e-17 
3704.0 3.0902045e-17 
3704.5 3.064959e-17 
3705.0 3.0497619e-17 
3705.5 3.0290827e-17 
3706.0 3.0358495e-17 
3706.5 3.0475684e-17 
3707.0 3.0815893e-17 
3707.5 3.1002829e-17 
3708.0 3.1121716e-17 
3708.5 3.1063807e-17 
3709.0 3.1015104e-17 
3709.5 3.1020228e-17 
3710.0 3.1041805e-17 
3710.5 3.0930057e-17 
3711.0 3.0817797e-17 
3711.5 3.0713252e-17 
3712.0 3.0674314e-17 
3712.5 3.0666574e-17 
3713.0 3.0608001e-17 
3713.5 3.080013e-17 
3714.0 3.0842757e-17 
3714.5 3.0991998e-17 
3715.0 3.0967584e-17 
3715.5 3.1138335e-17 
3716.0 3.1075028e-17 
3716.5 3.1043904e-17 
3717.0 3.0503148e-17 
3717.5 2.9967091e-17 
3718.0 2.9168346e-17 
3718.5 2.8626256e-17 
3719.0 2.8064525e-17 
3719.5 2.79637e-17 
3720.0 2.7665526e-17 
3720.5 2.7677524e-17 
3721.0 2.7881657e-17 
3721.5 2.8175115e-17 
3722.0 2.8633654e-17 
3722.5 2.8881686e-17 
3723.0 2.8912165e-17 
3723.5 2.8744297e-17 
3724.0 2.8348199e-17 
3724.5 2.7755601e-17 
3725.0 2.7265744e-17 
3725.5 2.6794035e-17 
3726.0 2.6278787e-17 
3726.5 2.6253044e-17 
3727.0 2.5855023e-17 
3727.5 2.5724213e-17 
3728.0 2.5488042e-17 
3728.5 2.5346566e-17 
3729.0 2.5443934e-17 
3729.5 2.5582486e-17 
3730.0 2.5657991e-17 
3730.5 2.5673515e-17 
3731.0 2.5320428e-17 
3731.5 2.5068082e-17 
3732.0 2.4708609e-17 
3732.5 2.4289718e-17 
3733.0 2.4134165e-17 
3733.5 2.3948655e-17 
3734.0 2.3978418e-17 
3734.5 2.3908724e-17 
3735.0 2.3917905e-17 
3735.5 2.390897e-17 
3736.0 2.3962395e-17 
3736.5 2.3933006e-17 
3737.0 2.3897513e-17 
3737.5 2.3642283e-17 
3738.0 2.3517612e-17 
3738.5 2.3095582e-17 
3739.0 2.3090078e-17 
3739.5 2.2642036e-17 
3740.0 2.242571e-17 
3740.5 2.2043739e-17 
3741.0 2.1670059e-17 
3741.5 2.1486123e-17 
3742.0 2.1282989e-17 
3742.5 2.1221947e-17 
3743.0 2.1031509e-17 
3743.5 2.0894051e-17 
3744.0 2.1012929e-17 
3744.5 2.07801e-17 
3745.0 2.0957617e-17 
3745.5 2.0982523e-17 
3746.0 2.1036847e-17 
3746.5 2.1088535e-17 
3747.0 2.1334746e-17 
3747.5 2.1396019e-17 
3748.0 2.1549828e-17 
3748.5 2.1549522e-17 
3749.0 2.1538002e-17 
3749.5 2.1416868e-17 
3750.0 2.1293109e-17 
3750.5 2.086417e-17 
3751.0 2.0460062e-17 
3751.5 1.9879211e-17 
3752.0 1.9530892e-17 
3752.5 1.9339924e-17 
3753.0 1.9031902e-17 
3753.5 1.8804158e-17 
3754.0 1.8543952e-17 
3754.5 1.8395273e-17 
3755.0 1.824422e-17 
3755.5 1.8127206e-17 
3756.0 1.7779267e-17 
3756.5 1.7412684e-17 
3757.0 1.70197e-17 
3757.5 1.6525432e-17 
3758.0 1.5958956e-17 
3758.5 1.5344139e-17 
3759.0 1.4887064e-17 
3759.5 1.4333933e-17 
3760.0 1.4061835e-17 
3760.5 1.3844114e-17 
3761.0 1.381863e-17 
3761.5 1.3665147e-17 
3762.0 1.3494521e-17 
3762.5 1.3164255e-17 
3763.0 1.2865192e-17 
3763.5 1.2769562e-17 
3764.0 1.2856224e-17 
3764.5 1.2959797e-17 
3765.0 1.3149901e-17 
3765.5 1.298554e-17 
3766.0 1.2790616e-17 
3766.5 1.2233307e-17 
3767.0 1.1647321e-17 
3767.5 1.1162725e-17 
3768.0 1.1064812e-17 
3768.5 1.1379326e-17 
3769.0 1.1843913e-17 
3769.5 1.2205661e-17 
3770.0 1.2299241e-17 
3770.5 1.2045344e-17 
3771.0 1.1590932e-17 
3771.5 1.112473e-17 
3772.0 1.0896485e-17 
3772.5 1.0827286e-17 
3773.0 1.074157e-17 
3773.5 1.0754988e-17 
3774.0 1.0645567e-17 
3774.5 1.0464097e-17 
3775.0 1.0143802e-17 
3775.5 9.7137027e-18 
3776.0 9.1591119e-18 
3776.5 8.6896273e-18 
3777.0 8.4565525e-18 
3777.5 8.3745565e-18 
3778.0 8.4996236e-18 
3778.5 8.6786107e-18 
3779.0 8.9579294e-18 
3779.5 9.0083377e-18 
3780.0 8.986506e-18 
3780.5 8.9598416e-18 
3781.0 9.0072473e-18 
3781.5 9.0257845e-18 
3782.0 9.0645773e-18 
3782.5 9.0677342e-18 
3783.0 9.0799458e-18 
3783.5 8.9612623e-18 
3784.0 8.7206466e-18 
3784.5 8.488777e-18 
3785.0 8.4886701e-18 
3785.5 8.3233815e-18 
3786.0 8.3883592e-18 
3786.5 8.2023059e-18 
3787.0 8.1285299e-18 
3787.5 8.1528563e-18 
3788.0 8.3111469e-18 
3788.5 8.5717356e-18 
3789.0 9.0076884e-18 
3789.5 9.3153817e-18 
3790.0 9.5678044e-18 
3790.5 9.6169101e-18 
3791.0 9.5195294e-18 
3791.5 9.4186882e-18 
3792.0 9.3401662e-18 
3792.5 9.2766925e-18 
3793.0 9.2349837e-18 
3793.5 8.773556e-18 
3793.9 8.0312041e-18 
3794.4 7.0614982e-18 
3794.9 6.2463882e-18 
3795.4 5.8381395e-18 
3795.9 5.7927802e-18 
3796.4 6.144773e-18 
3796.9 6.4639021e-18 
3797.4 6.7954032e-18 
3797.9 6.8582201e-18 
3798.4 6.9455578e-18 
3798.9 6.958198e-18 
3799.4 6.9149819e-18 
3799.9 6.8484724e-18 
3800.4 6.6905024e-18 
3800.9 6.4563404e-18 
3801.4 6.0236551e-18 
3801.9 5.5084101e-18 
3802.4 4.9633681e-18 
3802.9 4.5824193e-18 
3803.4 3.9474368e-18 
3803.9 3.4794154e-18 
3804.4 2.8399071e-18 
3804.9 2.2496237e-18 
3805.4 1.6793464e-18 
3805.9 1.4432333e-18 
3806.4 1.6220082e-18 
3806.9 2.1447991e-18 
3807.4 2.7534838e-18 
3807.9 3.4157232e-18 
3808.4 3.6161069e-18 
3808.9 3.5791709e-18 
3809.4 3.1426046e-18 
3809.9 2.6323448e-18 
3810.4 2.2588891e-18 
3810.9 2.1267893e-18 
3811.4 2.4040903e-18 
3811.9 2.956384e-18 
3812.4 3.7057532e-18 
3812.9 4.4409855e-18 
3813.4 4.9517762e-18 
3813.9 5.1853813e-18 
3814.4 5.2155768e-18 
3814.9 5.1884692e-18 
3815.4 4.9789974e-18 
3815.9 4.6507944e-18 
3816.4 4.0631044e-18 
3816.9 3.411882e-18 
3817.4 2.7093775e-18 
3817.9 2.0460953e-18 
3818.4 1.6205563e-18 
3818.9 1.4264087e-18 
3819.4 1.3827976e-18 
3819.9 1.264732e-18 
3820.4 1.4990027e-18 
3820.9 1.9528134e-18 
3821.4 2.4461872e-18 
3821.9 2.8354451e-18 
3822.4 2.7644094e-18 
3822.9 2.8634498e-18 
3823.4 2.7263451e-18 
3823.9 2.9610496e-18 
3824.4 2.9768931e-18 
3824.9 2.909936e-18 
3825.4 2.4644668e-18 
3825.9 1.8845022e-18 
3826.4 1.332066e-18 
3826.9 1.1756721e-18 
3827.4 1.2515574e-18 
3827.9 1.7260495e-18 
3828.4 2.2224081e-18 
3828.9 2.6572501e-18 
3829.4 2.942498e-18 
3829.9 3.1386469e-18 
3830.4 3.121403e-18 
3830.9 2.8250511e-18 
3831.4 2.2899506e-18 
3831.9 1.8946424e-18 
3832.4 1.6953694e-18 
3832.9 1.8965331e-18 
3833.4 2.2487605e-18 
3833.9 2.7212523e-18 
3834.4 3.2081162e-18 
3834.9 3.5114112e-18 
3835.4 3.5007802e-18 
3835.9 3.0920656e-18 
3836.4 2.6153305e-18 
3836.9 2.0631187e-18 
3837.4 1.865704e-18 
3837.9 1.6845284e-18 
3838.4 1.7757664e-18 
3838.9 1.76428e-18 
3839.4 1.6998903e-18 
3839.9 1.3946256e-18 
3840.4 1.2107126e-18 
3840.9 8.85362e-19 
3841.4 1.0783823e-18 
3841.9 1.2550634e-18 
3842.4 1.7565318e-18 
3842.9 2.2195128e-18 
3843.4 2.7119723e-18 
3843.9 3.0971732e-18 
3844.4 3.3705157e-18 
3844.9 3.3625739e-18 
3845.4 3.1165468e-18 
3845.9 2.7382424e-18 
3846.4 2.4290781e-18 
3846.9 2.1512763e-18 
3847.4 2.2240087e-18 
3847.9 2.2125284e-18 
3848.4 2.3238191e-18 
3848.9 2.5997421e-18 
3849.4 2.7285156e-18 
3849.9 2.6850311e-18 
3850.4 2.4210556e-18 
3850.9 2.1083597e-18 
3851.4 2.0563797e-18 
3851.9 2.2705701e-18 
3852.4 2.7571482e-18 
3852.9 3.3449992e-18 
3853.4 3.9113441e-18 
3853.9 4.2367504e-18 
3854.4 4.3191065e-18 
3854.9 4.2621844e-18 
3855.4 4.097847e-18 
3855.9 3.72349e-18 
3856.4 3.2600446e-18 
3856.9 2.6721085e-18 
3857.4 2.438912e-18 
3857.9 2.2074912e-18 
3858.4 2.3355741e-18 
3858.9 2.5243912e-18 
3859.4 2.8995049e-18 
3859.9 2.8553222e-18 
3860.4 2.7333035e-18 
3860.9 2.1284148e-18 
3861.4 1.7037919e-18 
3861.9 1.3072182e-18 
3862.4 1.5688329e-18 
3862.9 1.9908151e-18 
3863.4 2.5766153e-18 
3863.9 3.1723477e-18 
3864.4 3.6538102e-18 
3864.9 3.9760875e-18 
3865.4 4.0912097e-18 
3865.9 4.1496248e-18 
3866.4 4.1240184e-18 
3866.9 3.8432949e-18 
3867.4 3.6437547e-18 
3867.9 3.4465133e-18 
3868.4 3.5514077e-18 
3868.9 3.5654394e-18 
3869.4 3.6484187e-18 
3869.9 3.8131847e-18 
3870.4 4.1361974e-18 
3870.9 4.5872964e-18 
3871.4 5.0139734e-18 
3871.9 5.3562721e-18 
3872.4 5.4961232e-18 
3872.9 5.5976439e-18 
3873.4 5.5808355e-18 
3873.9 5.6519886e-18 
3874.4 5.8209386e-18 
3874.9 6.3228633e-18 
3875.4 6.8031561e-18 
3875.9 7.1007682e-18 
3876.4 7.5811378e-18 
3876.9 8.0817487e-18 
3877.4 8.5838971e-18 
3877.9 9.0808878e-18 
3878.4 9.5544513e-18 
3878.9 1.0137244e-17 
3879.4 1.0694382e-17 
3879.9 1.1261423e-17 
3880.4 1.184669e-17 
3880.9 1.2376738e-17 
3881.4 1.2973372e-17 
3881.9 1.3580236e-17 
3882.4 1.390505e-17 
3882.9 1.4187448e-17 
3883.4 1.4072901e-17 
3883.9 1.4021861e-17 
3884.4 1.3926875e-17 
3884.9 1.423215e-17 
3885.4 1.4507396e-17 
3885.9 1.5254798e-17 
3886.4 1.5447346e-17 
3886.9 1.6233964e-17 
3887.4 1.6623357e-17 
3887.9 1.7224659e-17 
3888.4 1.7817562e-17 
3888.9 1.797321e-17 
3889.4 1.8021122e-17 
3889.9 1.7929166e-17 
3890.4 1.7890202e-17 
3890.9 1.7915914e-17 
3891.4 1.8049163e-17 
3891.9 1.846307e-17 
3892.4 1.8843575e-17 
3892.9 1.9175208e-17 
3893.4 1.9641037e-17 
3893.9 2.0073222e-17 
3894.4 2.0428913e-17 
3894.9 2.0511608e-17 
3895.4 2.068329e-17 
3895.9 2.0916696e-17 
3896.4 2.1338239e-17 
3896.9 2.1933574e-17 
3897.4 2.2490457e-17 
3897.9 2.3148202e-17 
3898.4 2.3697971e-17 
3898.9 2.4084217e-17 
3899.4 2.4355443e-17 
3899.9 2.4405621e-17 
3900.4 2.43768e-17 
3900.9 2.422053e-17 
3901.4 2.3904616e-17 
3901.9 2.3766558e-17 
3902.4 2.3788403e-17 
3902.9 2.3870329e-17 
3903.4 2.3913586e-17 
3903.9 2.3907211e-17 
3904.4 2.374559e-17 
3904.9 2.3543204e-17 
3905.4 2.3326076e-17 
3905.9 2.344687e-17 
3906.4 2.3576908e-17 
3906.9 2.3595265e-17 
3907.4 2.3703419e-17 
3907.9 2.3633057e-17 
3908.4 2.3562201e-17 
3908.9 2.347191e-17 
3909.4 2.3490253e-17 
3909.9 2.356703e-17 
3910.4 2.3861839e-17 
3910.9 2.4234927e-17 
3911.4 2.4306755e-17 
3911.9 2.4064555e-17 
3912.4 2.3788642e-17 
3912.9 2.3565621e-17 
3913.4 2.3440439e-17 
3913.9 2.3180659e-17 
3914.4 2.3016435e-17 
3914.9 2.2669262e-17 
3915.4 2.2115544e-17 
3915.9 2.1669813e-17 
3916.4 2.1279432e-17 
3916.9 2.1341496e-17 
3917.4 2.1752228e-17 
3917.9 2.2581828e-17 
3918.3 2.3002447e-17 
3918.8 2.3384874e-17 
3919.3 2.3320704e-17 
3919.8 2.3120854e-17 
3920.3 2.255371e-17 
3920.8 2.2072905e-17 
3921.3 2.1697199e-17 
3921.8 2.1317109e-17 
3922.3 2.0867403e-17 
3922.8 2.0619636e-17 
3923.3 2.0391282e-17 
3923.8 2.0302145e-17 
3924.3 2.0309331e-17 
3924.8 2.0371445e-17 
3925.3 2.0371381e-17 
3925.8 2.0230244e-17 
3926.3 1.990971e-17 
3926.8 1.9409739e-17 
3927.3 1.902335e-17 
3927.8 1.8698901e-17 
3928.3 1.8549225e-17 
3928.8 1.862127e-17 
3929.3 1.8859804e-17 
3929.8 1.9174513e-17 
3930.3 1.9426776e-17 
3930.8 1.958162e-17 
3931.3 1.9944634e-17 
3931.8 2.0320909e-17 
3932.3 2.0677512e-17 
3932.8 2.0781455e-17 
3933.3 2.1220794e-17 
3933.8 2.1585868e-17 
3934.3 2.2273407e-17 
3934.8 2.265355e-17 
3935.3 2.2885274e-17 
3935.8 2.2765979e-17 
3936.3 2.2479275e-17 
3936.8 2.2061826e-17 
3937.3 2.1925928e-17 
3937.8 2.166287e-17 
3938.3 2.1710426e-17 
3938.8 2.1747395e-17 
3939.3 2.1975183e-17 
3939.8 2.216252e-17 
3940.3 2.2290545e-17 
3940.8 2.218827e-17 
3941.3 2.2030766e-17 
3941.8 2.1922767e-17 
3942.3 2.2192967e-17 
3942.8 2.2532496e-17 
3943.3 2.2922534e-17 
3943.8 2.3229686e-17 
3944.3 2.335067e-17 
3944.8 2.3115029e-17 
3945.3 2.2641213e-17 
3945.8 2.2266601e-17 
3946.3 2.2074654e-17 
3946.8 2.2155582e-17 
3947.3 2.2507509e-17 
3947.8 2.2888313e-17 
3948.3 2.3322029e-17 
3948.8 2.3690145e-17 
3949.3 2.3912676e-17 
3949.8 2.3981722e-17 
3950.3 2.4038775e-17 
3950.8 2.3933985e-17 
3951.3 2.3697116e-17 
3951.8 2.3374855e-17 
3952.3 2.333652e-17 
3952.8 2.3744172e-17 
3953.3 2.448382e-17 
3953.8 2.5247448e-17 
3954.3 2.583296e-17 
3954.8 2.5929686e-17 
3955.3 2.591473e-17 
3955.8 2.5689231e-17 
3956.3 2.5900542e-17 
3956.8 2.5873755e-17 
3957.3 2.6198825e-17 
3957.8 2.6502227e-17 
3958.3 2.6669253e-17 
3958.8 2.660765e-17 
3959.3 2.6442964e-17 
3959.8 2.6492303e-17 
3960.3 2.670711e-17 
3960.8 2.7253171e-17 
3961.3 2.7882077e-17 
3961.8 2.841675e-17 
3962.3 2.8702652e-17 
3962.8 2.8801487e-17 
3963.3 2.8828691e-17 
3963.8 2.8717156e-17 
3964.3 2.8643976e-17 
3964.8 2.8628736e-17 
3965.3 2.8591031e-17 
3965.8 2.8611552e-17 
3966.3 2.8600038e-17 
3966.8 2.8843286e-17 
3967.3 2.9021692e-17 
3967.8 2.92838e-17 
3968.3 2.9636867e-17 
3968.8 3.0062196e-17 
3969.3 3.0569906e-17 
3969.8 3.0938525e-17 
3970.3 3.1175418e-17 
3970.8 3.1162531e-17 
3971.3 3.1041197e-17 
3971.8 3.0884009e-17 
3972.3 3.0654553e-17 
3972.8 3.0616408e-17 
3973.3 3.0674229e-17 
3973.8 3.0864926e-17 
3974.3 3.1148255e-17 
3974.8 3.1425033e-17 
3975.3 3.1697283e-17 
3975.8 3.1712122e-17 
3976.3 3.1746635e-17 
3976.8 3.1703368e-17 
3977.3 3.1490049e-17 
3977.8 3.123565e-17 
3978.3 3.1001013e-17 
3978.8 3.0771776e-17 
3979.3 3.0535269e-17 
3979.8 3.0443918e-17 
3980.3 3.062813e-17 
3980.8 3.057886e-17 
3981.3 3.0465853e-17 
3981.8 3.021018e-17 
3982.3 2.9982879e-17 
3982.8 2.9531878e-17 
3983.3 2.9208222e-17 
3983.8 2.9172561e-17 
3984.3 2.9375859e-17 
3984.8 2.984686e-17 
3985.3 3.0437759e-17 
3985.8 3.0933487e-17 
3986.3 3.1132809e-17 
3986.8 3.1044584e-17 
3987.3 3.0674368e-17 
3987.8 3.0254577e-17 
3988.3 2.9986096e-17 
3988.8 3.0074763e-17 
3989.3 3.0176446e-17 
3989.8 3.0552574e-17 
3990.3 3.0771847e-17 
3990.8 3.1092845e-17 
3991.3 3.1473951e-17 
3991.8 3.1802109e-17 
3992.3 3.1948795e-17 
3992.8 3.2071985e-17 
3993.3 3.1816166e-17 
3993.8 3.1851279e-17 
3994.3 3.1826813e-17 
3994.8 3.1961557e-17 
3995.3 3.2033063e-17 
3995.8 3.2064465e-17 
3996.3 3.193253e-17 
3996.8 3.1838676e-17 
3997.3 3.1717949e-17 
3997.8 3.1726714e-17 
3998.3 3.1884944e-17 
3998.8 3.2271799e-17 
3999.3 3.2601893e-17 
3999.8 3.2843086e-17 
4000.3 3.2879553e-17 
4000.8 3.276954e-17 
4001.3 3.2678099e-17 
4001.8 3.2718021e-17 
4002.3 3.2902469e-17 
4002.8 3.2973979e-17 
4003.3 3.293397e-17 
4003.8 3.2829167e-17 
4004.3 3.2625373e-17 
4004.8 3.2448981e-17 
4005.3 3.2332457e-17 
4005.8 3.2640944e-17 
4006.3 3.2936426e-17 
4006.8 3.3242931e-17 
4007.3 3.3272381e-17 
4007.8 3.3203987e-17 
4008.3 3.2902718e-17 
4008.8 3.2548966e-17 
4009.3 3.2431852e-17 
4009.8 3.2466369e-17 
4010.3 3.2724501e-17 
4010.8 3.3027198e-17 
4011.3 3.318382e-17 
4011.8 3.3169125e-17 
4012.3 3.2921489e-17 
4012.8 3.2959229e-17 
4013.3 3.3143485e-17 
4013.8 3.3303404e-17 
4014.3 3.3248011e-17 
4014.8 3.3004448e-17 
4015.3 3.2733117e-17 
4015.8 3.2753931e-17 
4016.3 3.2958415e-17 
4016.8 3.3562146e-17 
4017.3 3.4273117e-17 
4017.8 3.4999181e-17 
4018.3 3.567725e-17 
4018.8 3.6118155e-17 
4019.3 3.6401638e-17 
4019.8 3.6559045e-17 
4020.3 3.6570146e-17 
4020.8 3.6331105e-17 
4021.3 3.5996277e-17 
4021.8 3.5774681e-17 
4022.3 3.5782591e-17 
4022.8 3.6085123e-17 
4023.3 3.6517149e-17 
4023.8 3.6942006e-17 
4024.3 3.7124135e-17 
4024.8 3.7002316e-17 
4025.3 3.6708629e-17 
4025.8 3.628562e-17 
4026.3 3.5978886e-17 
4026.8 3.5870964e-17 
4027.3 3.6050432e-17 
4027.8 3.6627951e-17 
4028.3 3.716371e-17 
4028.8 3.7630578e-17 
4029.3 3.7806788e-17 
4029.8 3.8024605e-17 
4030.3 3.7912611e-17 
4030.8 3.7898465e-17 
4031.3 3.7714026e-17 
4031.8 3.7553112e-17 
4032.3 3.7447512e-17 
4032.8 3.7431304e-17 
4033.3 3.7375405e-17 
4033.8 3.7610499e-17 
4034.3 3.8057683e-17 
4034.8 3.8724561e-17 
4035.3 3.9295714e-17 
4035.8 3.9493052e-17 
4036.3 3.9486322e-17 
4036.8 3.911033e-17 
4037.3 3.8621268e-17 
4037.8 3.8385212e-17 
4038.3 3.8081662e-17 
4038.8 3.7905025e-17 
4039.3 3.780696e-17 
4039.8 3.7838159e-17 
4040.3 3.7922329e-17 
4040.8 3.7984712e-17 
4041.3 3.7899772e-17 
4041.8 3.7672719e-17 
4042.3 3.7448599e-17 
4042.7 3.7164171e-17 
4043.2 3.7070546e-17 
4043.7 3.7127197e-17 
4044.2 3.7307734e-17 
4044.7 3.7635749e-17 
4045.2 3.7281401e-17 
4045.7 3.683734e-17 
4046.2 3.5945729e-17 
4046.7 3.5210113e-17 
4047.2 3.4564435e-17 
4047.7 3.4047248e-17 
4048.2 3.3896383e-17 
4048.7 3.3924594e-17 
4049.2 3.3943736e-17 
4049.7 3.3989558e-17 
4050.2 3.3700148e-17 
4050.7 3.3370416e-17 
4051.2 3.2917443e-17 
4051.7 3.2362803e-17 
4052.2 3.207197e-17 
4052.7 3.1679077e-17 
4053.2 3.1409132e-17 
4053.7 3.0978149e-17 
4054.2 3.0609218e-17 
4054.7 3.0406109e-17 
4055.2 3.0343699e-17 
4055.7 3.0285638e-17 
4056.2 3.0094051e-17 
4056.7 2.9904531e-17 
4057.2 2.9618271e-17 
4057.7 2.9172425e-17 
4058.2 2.8781747e-17 
4058.7 2.8317764e-17 
4059.2 2.7775926e-17 
4059.7 2.7222772e-17 
4060.2 2.6554088e-17 
4060.7 2.593825e-17 
4061.2 2.544987e-17 
4061.7 2.4999782e-17 
4062.2 2.4876403e-17 
4062.7 2.4528748e-17 
4063.2 2.4283028e-17 
4063.7 2.4330275e-17 
4064.2 2.4264403e-17 
4064.7 2.4141104e-17 
4065.2 2.3635261e-17 
4065.7 2.2866126e-17 
4066.2 2.1997463e-17 
4066.7 2.1101982e-17 
4067.2 2.0406092e-17 
4067.7 1.9845377e-17 
4068.2 1.9174624e-17 
4068.7 1.8611475e-17 
4069.2 1.8118983e-17 
4069.7 1.7905323e-17 
4070.2 1.7812082e-17 
4070.7 1.7927304e-17 
4071.2 1.8054934e-17 
4071.7 1.8056355e-17 
4072.2 1.8071708e-17 
4072.7 1.803747e-17 
4073.2 1.8100688e-17 
4073.7 1.8215005e-17 
4074.2 1.8364894e-17 
4074.7 1.843406e-17 
4075.2 1.8301832e-17 
4075.7 1.8111271e-17 
4076.2 1.7546102e-17 
4076.7 1.6981267e-17 
4077.2 1.6390467e-17 
4077.7 1.5878348e-17 
4078.2 1.5552089e-17 
4078.7 1.5280461e-17 
4079.2 1.5153215e-17 
4079.7 1.5325609e-17 
4080.2 1.5588074e-17 
4080.7 1.5902067e-17 
4081.2 1.6177882e-17 
4081.7 1.6306971e-17 
4082.2 1.6462702e-17 
4082.7 1.6410933e-17 
4083.2 1.6357592e-17 
4083.7 1.6248307e-17 
4084.2 1.611238e-17 
4084.7 1.5812589e-17 
4085.2 1.5573412e-17 
4085.7 1.52953e-17 
4086.2 1.5220978e-17 
4086.7 1.517295e-17 
4087.2 1.529113e-17 
4087.7 1.5354026e-17 
4088.2 1.534115e-17 
4088.7 1.5148155e-17 
4089.2 1.4745321e-17 
4089.7 1.4192538e-17 
4090.2 1.3580646e-17 
4090.7 1.3095169e-17 
4091.2 1.2888502e-17 
4091.7 1.3068593e-17 
4092.2 1.3409686e-17 
4092.7 1.3785932e-17 
4093.2 1.3995426e-17 
4093.7 1.4203568e-17 
4094.2 1.4183605e-17 
4094.7 1.4157035e-17 
4095.2 1.4199252e-17 
4095.7 1.4205365e-17 
4096.2 1.4463714e-17 
4096.7 1.4637793e-17 
4097.2 1.4964039e-17 
4097.7 1.5143502e-17 
4098.2 1.5454136e-17 
4098.7 1.5575681e-17 
4099.2 1.5729601e-17 
4099.7 1.5542201e-17 
4100.2 1.5508079e-17 
4100.7 1.5142375e-17 
4101.2 1.4836778e-17 
4101.7 1.443223e-17 
4102.2 1.4231835e-17 
4102.7 1.4273621e-17 
4103.2 1.4548959e-17 
4103.7 1.4852803e-17 
4104.2 1.5315889e-17 
4104.7 1.5689175e-17 
4105.2 1.5963983e-17 
4105.7 1.6047188e-17 
4106.2 1.5965316e-17 
4106.7 1.5708093e-17 
4107.2 1.5451907e-17 
4107.7 1.5360423e-17 
4108.2 1.5480739e-17 
4108.7 1.5696619e-17 
4109.2 1.5880957e-17 
4109.7 1.5962302e-17 
4110.2 1.5972896e-17 
4110.7 1.5980024e-17 
4111.2 1.6078618e-17 
4111.7 1.6186728e-17 
4112.2 1.6389262e-17 
4112.7 1.6566642e-17 
4113.2 1.6888307e-17 
4113.7 1.7160479e-17 
4114.2 1.7529414e-17 
4114.7 1.791551e-17 
4115.2 1.8464354e-17 
4115.7 1.888308e-17 
4116.2 1.9120083e-17 
4116.7 1.9100158e-17 
4117.2 1.9026548e-17 
4117.7 1.861552e-17 
4118.2 1.8282937e-17 
4118.7 1.8084577e-17 
4119.2 1.79764e-17 
4119.7 1.8013586e-17 
4120.2 1.8180087e-17 
4120.7 1.8592093e-17 
4121.2 1.9085949e-17 
4121.7 1.9579475e-17 
4122.2 1.995574e-17 
4122.7 2.0228213e-17 
4123.2 2.0570041e-17 
4123.7 2.0771209e-17 
4124.2 2.0926369e-17 
4124.7 2.0893484e-17 
4125.2 2.0822067e-17 
4125.7 2.0725749e-17 
4126.2 2.0773821e-17 
4126.7 2.1053111e-17 
4127.2 2.1535468e-17 
4127.7 2.1953933e-17 
4128.2 2.222198e-17 
4128.7 2.2347883e-17 
4129.2 2.2510197e-17 
4129.7 2.2848354e-17 
4130.2 2.3234081e-17 
4130.7 2.384483e-17 
4131.2 2.4235854e-17 
4131.7 2.4609184e-17 
4132.2 2.4755562e-17 
4132.7 2.4790614e-17 
4133.2 2.4661982e-17 
4133.7 2.4592476e-17 
4134.2 2.4636401e-17 
4134.7 2.4896804e-17 
4135.2 2.5260999e-17 
4135.7 2.5781607e-17 
4136.2 2.6093642e-17 
4136.7 2.6424631e-17 
4137.2 2.6298953e-17 
4137.7 2.6296457e-17 
4138.2 2.6161311e-17 
4138.7 2.6122736e-17 
4139.2 2.6272697e-17 
4139.7 2.6587086e-17 
4140.2 2.7070208e-17 
4140.7 2.7694151e-17 
4141.2 2.8202984e-17 
4141.7 2.8785317e-17 
4142.2 2.9169639e-17 
4142.7 2.9369337e-17 
4143.2 2.9572444e-17 
4143.7 2.9752338e-17 
4144.2 2.9795466e-17 
4144.7 2.9786478e-17 
4145.2 2.9656709e-17 
4145.7 2.9552659e-17 
4146.2 2.9504462e-17 
4146.7 2.9597868e-17 
4147.2 2.9849922e-17 
4147.7 3.0302867e-17 
4148.2 3.0809879e-17 
4148.7 3.1224648e-17 
4149.2 3.1406301e-17 
4149.7 3.1571527e-17 
4150.2 3.1734831e-17 
4150.7 3.1982905e-17 
4151.2 3.2127929e-17 
4151.7 3.2203164e-17 
4152.2 3.238719e-17 
4152.7 3.2531668e-17 
4153.2 3.2854979e-17 
4153.7 3.3299241e-17 
4154.2 3.3629713e-17 
4154.7 3.3611424e-17 
4155.2 3.3641688e-17 
4155.7 3.3525376e-17 
4156.2 3.3401312e-17 
4156.7 3.3407289e-17 
4157.2 3.3528778e-17 
4157.7 3.4094503e-17 
4158.2 3.4890119e-17 
4158.7 3.5879649e-17 
4159.2 3.680304e-17 
4159.7 3.7639365e-17 
4160.2 3.8080764e-17 
4160.7 3.8035662e-17 
4161.2 3.7873254e-17 
4161.7 3.7661931e-17 
4162.2 3.7814973e-17 
4162.7 3.8226534e-17 
4163.2 3.8763887e-17 
4163.7 3.9179787e-17 
4164.2 3.9561514e-17 
4164.7 3.9690145e-17 
4165.2 3.9912398e-17 
4165.7 4.0201674e-17 
4166.2 4.0754955e-17 
4166.7 4.1187793e-17 
4167.1 4.1823603e-17 
4167.6 4.2266792e-17 
4168.1 4.2846331e-17 
4168.6 4.329246e-17 
4169.1 4.3463127e-17 
4169.6 4.395176e-17 
4170.1 4.4238443e-17 
4170.6 4.4839921e-17 
4171.1 4.5471672e-17 
4171.6 4.6009057e-17 
4172.1 4.6430926e-17 
4172.6 4.6520103e-17 
4173.1 4.634067e-17 
4173.6 4.6306644e-17 
4174.1 4.6398061e-17 
4174.6 4.6827721e-17 
4175.1 4.7433329e-17 
4175.6 4.8045467e-17 
4176.1 4.8499137e-17 
4176.6 4.8742949e-17 
4177.1 4.9046342e-17 
4177.6 4.9311863e-17 
4178.1 4.9660647e-17 
4178.6 5.0001543e-17 
4179.1 5.013901e-17 
4179.6 5.025838e-17 
4180.1 5.0389213e-17 
4180.6 5.0664077e-17 
4181.1 5.1216896e-17 
4181.6 5.1899893e-17 
4182.1 5.2678525e-17 
4182.6 5.343574e-17 
4183.1 5.3871756e-17 
4183.6 5.4063526e-17 
4184.1 5.4149203e-17 
4184.6 5.4378522e-17 
4185.1 5.4568468e-17 
4185.6 5.4944325e-17 
4186.1 5.5364589e-17 
4186.6 5.5879146e-17 
4187.1 5.6202462e-17 
4187.6 5.6426192e-17 
4188.1 5.6669418e-17 
4188.6 5.6817681e-17 
4189.1 5.695891e-17 
4189.6 5.7033964e-17 
4190.1 5.732111e-17 
4190.6 5.7912918e-17 
4191.1 5.8438917e-17 
4191.6 5.9099032e-17 
4192.1 5.943577e-17 
4192.6 5.9880213e-17 
4193.1 6.0156872e-17 
4193.6 6.0231486e-17 
4194.1 6.0270112e-17 
4194.6 6.0317491e-17 
4195.1 6.0501684e-17 
4195.6 6.0860595e-17 
4196.1 6.1403098e-17 
4196.6 6.238506e-17 
4197.1 6.340013e-17 
4197.6 6.4147042e-17 
4198.1 6.4623647e-17 
4198.6 6.4988662e-17 
4199.1 6.518829e-17 
4199.6 6.5182651e-17 
4200.1 6.5264031e-17 
4200.6 6.5482948e-17 
4201.1 6.5809637e-17 
4201.6 6.6132956e-17 
4202.1 6.648681e-17 
4202.6 6.7002512e-17 
4203.1 6.7454022e-17 
4203.6 6.8059084e-17 
4204.1 6.8728931e-17 
4204.6 6.9134627e-17 
4205.1 6.9480578e-17 
4205.6 6.9886203e-17 
4206.1 7.0235283e-17 
4206.6 7.0728397e-17 
4207.1 7.1340032e-17 
4207.6 7.1806158e-17 
4208.1 7.2291242e-17 
4208.6 7.2737582e-17 
4209.1 7.3048581e-17 
4209.6 7.344602e-17 
4210.1 7.3746346e-17 
4210.6 7.4240743e-17 
4211.1 7.463194e-17 
4211.6 7.4911779e-17 
4212.1 7.5264525e-17 
4212.6 7.564866e-17 
4213.1 7.602735e-17 
4213.6 7.6427472e-17 
4214.1 7.7000935e-17 
4214.6 7.7596153e-17 
4215.1 7.8137357e-17 
4215.6 7.8962474e-17 
4216.1 7.9588874e-17 
4216.6 8.0177781e-17 
4217.1 8.0479552e-17 
4217.6 8.0483575e-17 
4218.1 8.0216058e-17 
4218.6 7.9860515e-17 
4219.1 7.9431327e-17 
4219.6 7.9420299e-17 
4220.1 7.9634486e-17 
4220.6 8.0047852e-17 
4221.1 8.0538352e-17 
4221.6 8.1109074e-17 
4222.1 8.1228439e-17 
4222.6 8.1772223e-17 
4223.1 8.1816849e-17 
4223.6 8.2219588e-17 
4224.1 8.243904e-17 
4224.6 8.3027698e-17 
4225.1 8.3429782e-17 
4225.6 8.3775516e-17 
4226.1 8.3701446e-17 
4226.6 8.3683151e-17 
4227.1 8.3314745e-17 
4227.6 8.3205474e-17 
4228.1 8.2870126e-17 
4228.6 8.28254e-17 
4229.1 8.2636883e-17 
4229.6 8.2829457e-17 
4230.1 8.3223608e-17 
4230.6 8.357445e-17 
4231.1 8.3718263e-17 
4231.6 8.3693202e-17 
4232.1 8.3438228e-17 
4232.6 8.3114149e-17 
4233.1 8.2766898e-17 
4233.6 8.239355e-17 
4234.1 8.204056e-17 
4234.6 8.185654e-17 
4235.1 8.1735093e-17 
4235.6 8.1697508e-17 
4236.1 8.1831071e-17 
4236.6 8.2055974e-17 
4237.1 8.243127e-17 
4237.6 8.2712468e-17 
4238.1 8.2973344e-17 
4238.6 8.3028435e-17 
4239.1 8.2924717e-17 
4239.6 8.255966e-17 
4240.1 8.2241987e-17 
4240.6 8.1825811e-17 
4241.1 8.1557005e-17 
4241.6 8.1096634e-17 
4242.1 8.0801382e-17 
4242.6 8.0310045e-17 
4243.1 7.9900863e-17 
4243.6 7.9359081e-17 
4244.1 7.908385e-17 
4244.6 7.8839091e-17 
4245.1 7.8683281e-17 
4245.6 7.8568384e-17 
4246.1 7.8732111e-17 
4246.6 7.833793e-17 
4247.1 7.7870224e-17 
4247.6 7.7446872e-17 
4248.1 7.6982904e-17 
4248.6 7.6553911e-17 
4249.1 7.6017312e-17 
4249.6 7.5598499e-17 
4250.1 7.5227651e-17 
4250.6 7.4825675e-17 
4251.1 7.4426111e-17 
4251.6 7.4088546e-17 
4252.1 7.3679938e-17 
4252.6 7.3337088e-17 
4253.1 7.3076563e-17 
4253.6 7.3048731e-17 
4254.1 7.3005448e-17 
4254.6 7.3111506e-17 
4255.1 7.2996758e-17 
4255.6 7.3097818e-17 
4256.1 7.3098625e-17 
4256.6 7.2979465e-17 
4257.1 7.2697328e-17 
4257.6 7.2508056e-17 
4258.1 7.2651575e-17 
4258.6 7.3113499e-17 
4259.1 7.3487173e-17 
4259.6 7.3919491e-17 
4260.1 7.4057091e-17 
4260.6 7.4087363e-17 
4261.1 7.3755834e-17 
4261.6 7.3579518e-17 
4262.1 7.3408658e-17 
4262.6 7.3428995e-17 
4263.1 7.3690123e-17 
4263.6 7.4147101e-17 
4264.1 7.4559953e-17 
4264.6 7.5129782e-17 
4265.1 7.5456976e-17 
4265.6 7.5493061e-17 
4266.1 7.5637134e-17 
4266.6 7.5812282e-17 
4267.1 7.6367566e-17 
4267.6 7.7260182e-17 
4268.1 7.818887e-17 
4268.6 7.8867153e-17 
4269.1 7.9466221e-17 
4269.6 7.9736391e-17 
4270.1 8.0157321e-17 
4270.6 8.0417244e-17 
4271.1 8.0670827e-17 
4271.6 8.0513554e-17 
4272.1 8.0376462e-17 
4272.6 8.0541053e-17 
4273.1 8.086608e-17 
4273.6 8.1281408e-17 
4274.1 8.1775215e-17 
4274.6 8.2114729e-17 
4275.1 8.2386212e-17 
4275.6 8.2452202e-17 
4276.1 8.2511849e-17 
4276.6 8.2817445e-17 
4277.1 8.2932125e-17 
4277.6 8.3352175e-17 
4278.1 8.3788321e-17 
4278.6 8.4362754e-17 
4279.1 8.4750408e-17 
4279.6 8.5007855e-17 
4280.1 8.5500813e-17 
4280.6 8.596188e-17 
4281.1 8.6549966e-17 
4281.6 8.7222424e-17 
4282.1 8.7897259e-17 
4282.6 8.8399836e-17 
4283.1 8.8853971e-17 
4283.6 8.91089e-17 
4284.1 8.9513719e-17 
4284.6 8.9919726e-17 
4285.1 9.0439193e-17 
4285.6 9.093918e-17 
4286.1 9.1249115e-17 
4286.6 9.1702921e-17 
4287.1 9.1842975e-17 
4287.6 9.2223681e-17 
4288.1 9.2599015e-17 
4288.6 9.3053394e-17 
4289.1 9.3375567e-17 
4289.6 9.3950834e-17 
4290.1 9.457726e-17 
4290.6 9.5456573e-17 
4291.0 9.6171857e-17 
4291.5 9.6500644e-17 
4292.0 9.6707796e-17 
4292.5 9.6599588e-17 
4293.0 9.6419438e-17 
4293.5 9.6355473e-17 
4294.0 9.6514484e-17 
4294.5 9.6843666e-17 
4295.0 9.6994927e-17 
4295.5 9.7632802e-17 
4296.0 9.815361e-17 
4296.5 9.8925723e-17 
4297.0 9.9689681e-17 
4297.5 1.0057794e-16 
4298.0 1.0125644e-16 
4298.5 1.0209725e-16 
4299.0 1.0291995e-16 
4299.5 1.035701e-16 
4300.0 1.0406632e-16 
4300.5 1.0439571e-16 
4301.0 1.0497017e-16 
4301.5 1.051733e-16 
4302.0 1.0516457e-16 
4302.5 1.0541704e-16 
4303.0 1.0571994e-16 
4303.5 1.0598689e-16 
4304.0 1.0612347e-16 
4304.5 1.0624573e-16 
4305.0 1.0630706e-16 
4305.5 1.0664432e-16 
4306.0 1.0693748e-16 
4306.5 1.0698608e-16 
4307.0 1.075313e-16 
4307.5 1.0765845e-16 
4308.0 1.0785658e-16 
4308.5 1.0806026e-16 
4309.0 1.086712e-16 
4309.5 1.0898589e-16 
4310.0 1.0944442e-16 
4310.5 1.0971156e-16 
4311.0 1.0988534e-16 
4311.5 1.0986118e-16 
4312.0 1.0993511e-16 
4312.5 1.1021998e-16 
4313.0 1.1077595e-16 
4313.5 1.1096124e-16 
4314.0 1.1115051e-16 
4314.5 1.1140198e-16 
4315.0 1.1203014e-16 
4315.5 1.1285044e-16 
4316.0 1.1366476e-16 
4316.5 1.1438542e-16 
4317.0 1.148452e-16 
4317.5 1.1515767e-16 
4318.0 1.156885e-16 
4318.5 1.1624775e-16 
4319.0 1.1705251e-16 
4319.5 1.1726434e-16 
4320.0 1.1728755e-16 
4320.5 1.1727701e-16 
4321.0 1.1706784e-16 
4321.5 1.1721085e-16 
4322.0 1.1720462e-16 
4322.5 1.1756531e-16 
4323.0 1.1771619e-16 
4323.5 1.1783997e-16 
4324.0 1.1774641e-16 
4324.5 1.181336e-16 
4325.0 1.1839266e-16 
4325.5 1.1918585e-16 
4326.0 1.1961502e-16 
4326.5 1.2025129e-16 
4327.0 1.2072036e-16 
4327.5 1.211527e-16 
4328.0 1.2120931e-16 
4328.5 1.2145852e-16 
4329.0 1.2176779e-16 
4329.5 1.2244421e-16 
4330.0 1.2297152e-16 
4330.5 1.2361547e-16 
4331.0 1.241742e-16 
4331.5 1.2452318e-16 
4332.0 1.2471431e-16 
4332.5 1.2463581e-16 
4333.0 1.2472839e-16 
4333.5 1.2493755e-16 
4334.0 1.2509763e-16 
4334.5 1.2534762e-16 
4335.0 1.2534555e-16 
4335.5 1.2580739e-16 
4336.0 1.2621743e-16 
4336.5 1.2649916e-16 
4337.0 1.2669074e-16 
4337.5 1.2676521e-16 
4338.0 1.266546e-16 
4338.5 1.2653257e-16 
4339.0 1.2641375e-16 
4339.5 1.266434e-16 
4340.0 1.2693604e-16 
4340.5 1.2712322e-16 
4341.0 1.2749369e-16 
4341.5 1.2805268e-16 
4342.0 1.2858243e-16 
4342.5 1.2909823e-16 
4343.0 1.2975314e-16 
4343.5 1.302099e-16 
4344.0 1.3063763e-16 
4344.5 1.311341e-16 
4345.0 1.3153486e-16 
4345.5 1.321019e-16 
4346.0 1.325025e-16 
4346.5 1.3251624e-16 
4347.0 1.3242591e-16 
4347.5 1.323327e-16 
4348.0 1.3242679e-16 
4348.5 1.3285239e-16 
4349.0 1.3357915e-16 
4349.5 1.3462868e-16 
4350.0 1.3518428e-16 
4350.5 1.3593247e-16 
4351.0 1.3641533e-16 
4351.5 1.3677968e-16 
4352.0 1.3733324e-16 
4352.5 1.375306e-16 
4353.0 1.3787021e-16 
4353.5 1.3830369e-16 
4354.0 1.3877374e-16 
4354.5 1.3954077e-16 
4355.0 1.4036271e-16 
4355.5 1.4104904e-16 
4356.0 1.4174543e-16 
4356.5 1.4165293e-16 
4357.0 1.4178404e-16 
4357.5 1.4178076e-16 
4358.0 1.4188768e-16 
4358.5 1.4213973e-16 
4359.0 1.4212307e-16 
4359.5 1.4256624e-16 
4360.0 1.4326839e-16 
4360.5 1.4419824e-16 
4361.0 1.4472667e-16 
4361.5 1.4559888e-16 
4362.0 1.4592822e-16 
4362.5 1.4634643e-16 
4363.0 1.4682642e-16 
4363.5 1.4745233e-16 
4364.0 1.4796805e-16 
4364.5 1.4843375e-16 
4365.0 1.4889562e-16 
4365.5 1.4890641e-16 
4366.0 1.4862682e-16 
4366.5 1.4839172e-16 
4367.0 1.4817338e-16 
4367.5 1.4842096e-16 
4368.0 1.4874696e-16 
4368.5 1.4934893e-16 
4369.0 1.5006274e-16 
4369.5 1.5086909e-16 
4370.0 1.5095152e-16 
4370.5 1.5093661e-16 
4371.0 1.5064089e-16 
4371.5 1.5043631e-16 
4372.0 1.507386e-16 
4372.5 1.5107615e-16 
4373.0 1.5142692e-16 
4373.5 1.5175239e-16 
4374.0 1.5226644e-16 
4374.5 1.527201e-16 
4375.0 1.5327953e-16 
4375.5 1.5339237e-16 
4376.0 1.5394798e-16 
4376.5 1.5391076e-16 
4377.0 1.5406311e-16 
4377.5 1.5421511e-16 
4378.0 1.5469076e-16 
4378.5 1.5498063e-16 
4379.0 1.5522769e-16 
4379.5 1.5508561e-16 
4380.0 1.5538982e-16 
4380.5 1.5520773e-16 
4381.0 1.5549223e-16 
4381.5 1.5577131e-16 
4382.0 1.5655266e-16 
4382.5 1.5671712e-16 
4383.0 1.5678067e-16 
4383.5 1.5641912e-16 
4384.0 1.558808e-16 
4384.5 1.5580886e-16 
4385.0 1.5568436e-16 
4385.5 1.555298e-16 
4386.0 1.5546271e-16 
4386.5 1.5527486e-16 
4387.0 1.5503398e-16 
4387.5 1.5479793e-16 
4388.0 1.5464131e-16 
4388.5 1.5447606e-16 
4389.0 1.5408886e-16 
4389.5 1.5402325e-16 
4390.0 1.5337261e-16 
4390.5 1.5355535e-16 
4391.0 1.5378913e-16 
4391.5 1.5427263e-16 
4392.0 1.5448338e-16 
4392.5 1.5447824e-16 
4393.0 1.5399315e-16 
4393.5 1.5348748e-16 
4394.0 1.532087e-16 
4394.5 1.5313987e-16 
4395.0 1.5332477e-16 
4395.5 1.5369007e-16 
4396.0 1.5388548e-16 
4396.5 1.5363957e-16 
4397.0 1.5313613e-16 
4397.5 1.5287473e-16 
4398.0 1.5226684e-16 
4398.5 1.517662e-16 
4399.0 1.5146808e-16 
4399.5 1.5122261e-16 
4400.0 1.5097676e-16 
4400.5 1.5087524e-16 
4401.0 1.5071516e-16 
4401.5 1.5027615e-16 
4402.0 1.4986151e-16 
4402.5 1.497263e-16 
4403.0 1.4996918e-16 
4403.5 1.5012289e-16 
4404.0 1.5056279e-16 
4404.5 1.5071071e-16 
4405.0 1.5043298e-16 
4405.5 1.503864e-16 
4406.0 1.5031736e-16 
4406.5 1.5057058e-16 
4407.0 1.5095457e-16 
4407.5 1.516271e-16 
4408.0 1.5206839e-16 
4408.5 1.5227592e-16 
4409.0 1.5208508e-16 
4409.5 1.5191541e-16 
4410.0 1.5156097e-16 
4410.5 1.5099871e-16 
4411.0 1.5095351e-16 
4411.5 1.5099993e-16 
4412.0 1.5101231e-16 
4412.5 1.5143848e-16 
4413.0 1.5133867e-16 
4413.5 1.5120662e-16 
4414.0 1.5080019e-16 
4414.5 1.5031757e-16 
4415.0 1.4938169e-16 
4415.4 1.486701e-16 
4415.9 1.4816483e-16 
4416.4 1.4779632e-16 
4416.9 1.4735951e-16 
4417.4 1.467549e-16 
4417.9 1.4617952e-16 
4418.4 1.4575549e-16 
4418.9 1.4555794e-16 
4419.4 1.4550371e-16 
4419.9 1.4564013e-16 
4420.4 1.4573909e-16 
4420.9 1.4604504e-16 
4421.4 1.4561308e-16 
4421.9 1.4497578e-16 
4422.4 1.4431375e-16 
4422.9 1.4361309e-16 
4423.4 1.4279738e-16 
4423.9 1.4238097e-16 
4424.4 1.4246281e-16 
4424.9 1.4272876e-16 
4425.4 1.4293293e-16 
4425.9 1.4329139e-16 
4426.4 1.4329421e-16 
4426.9 1.4325105e-16 
4427.4 1.4270501e-16 
4427.9 1.4217551e-16 
4428.4 1.4133556e-16 
4428.9 1.4044317e-16 
4429.4 1.3969978e-16 
4429.9 1.3957663e-16 
4430.4 1.3942802e-16 
4430.9 1.3939164e-16 
4431.4 1.3921915e-16 
4431.9 1.3903505e-16 
4432.4 1.3853234e-16 
4432.9 1.3809434e-16 
4433.4 1.3775776e-16 
4433.9 1.373311e-16 
4434.4 1.3718014e-16 
4434.9 1.3683733e-16 
4435.4 1.3635876e-16 
4435.9 1.3645414e-16 
4436.4 1.3627625e-16 
4436.9 1.3626288e-16 
4437.4 1.3623815e-16 
4437.9 1.3596734e-16 
4438.4 1.3514929e-16 
4438.9 1.3435954e-16 
4439.4 1.3349391e-16 
4439.9 1.3242018e-16 
4440.4 1.316999e-16 
4440.9 1.3096805e-16 
4441.4 1.307563e-16 
4441.9 1.3065184e-16 
4442.4 1.3083649e-16 
4442.9 1.310058e-16 
4443.4 1.3085477e-16 
4443.9 1.3055879e-16 
4444.4 1.3038477e-16 
4444.9 1.3023701e-16 
4445.4 1.3006127e-16 
4445.9 1.2999992e-16 
4446.4 1.3016967e-16 
4446.9 1.3011241e-16 
4447.4 1.3019105e-16 
4447.9 1.3011588e-16 
4448.4 1.3006216e-16 
4448.9 1.2973629e-16 
4449.4 1.2926135e-16 
4449.9 1.2884419e-16 
4450.4 1.2858592e-16 
4450.9 1.2830761e-16 
4451.4 1.2832622e-16 
4451.9 1.2808245e-16 
4452.4 1.2770777e-16 
4452.9 1.270553e-16 
4453.4 1.2657322e-16 
4453.9 1.2597448e-16 
4454.4 1.2578619e-16 
4454.9 1.2578452e-16 
4455.4 1.2550067e-16 
4455.9 1.2532166e-16 
4456.4 1.2479867e-16 
4456.9 1.2471841e-16 
4457.4 1.2413225e-16 
4457.9 1.238006e-16 
4458.4 1.232896e-16 
4458.9 1.2266766e-16 
4459.4 1.2197475e-16 
4459.9 1.213786e-16 
4460.4 1.2104207e-16 
4460.9 1.2056287e-16 
4461.4 1.2004287e-16 
4461.9 1.1994603e-16 
4462.4 1.1922116e-16 
4462.9 1.1847676e-16 
4463.4 1.1771885e-16 
4463.9 1.1717009e-16 
4464.4 1.168165e-16 
4464.9 1.1633223e-16 
4465.4 1.1603798e-16 
4465.9 1.1549574e-16 
4466.4 1.1511369e-16 
4466.9 1.147607e-16 
4467.4 1.1449001e-16 
4467.9 1.1433298e-16 
4468.4 1.1427354e-16 
4468.9 1.1404294e-16 
4469.4 1.1350078e-16 
4469.9 1.1272945e-16 
4470.4 1.1202847e-16 
4470.9 1.1133103e-16 
4471.4 1.1075137e-16 
4471.9 1.1053864e-16 
4472.4 1.1028415e-16 
4472.9 1.1006001e-16 
4473.4 1.1006035e-16 
4473.9 1.0986688e-16 
4474.4 1.0967612e-16 
4474.9 1.0935875e-16 
4475.4 1.0911284e-16 
4475.9 1.0886817e-16 
4476.4 1.0852244e-16 
4476.9 1.0812213e-16 
4477.4 1.0795186e-16 
4477.9 1.0733656e-16 
4478.4 1.071987e-16 
4478.9 1.0689976e-16 
4479.4 1.0649192e-16 
4479.9 1.0614105e-16 
4480.4 1.0609285e-16 
4480.9 1.0593998e-16 
4481.4 1.0587504e-16 
4481.9 1.0575508e-16 
4482.4 1.0533169e-16 
4482.9 1.048191e-16 
4483.4 1.041921e-16 
4483.9 1.0367789e-16 
4484.4 1.036036e-16 
4484.9 1.0375013e-16 
4485.4 1.038757e-16 
4485.9 1.0400282e-16 
4486.4 1.0379413e-16 
4486.9 1.0326948e-16 
4487.4 1.0240342e-16 
4487.9 1.0181793e-16 
4488.4 1.0145484e-16 
4488.9 1.0114149e-16 
4489.4 1.0078442e-16 
4489.9 1.0073268e-16 
4490.4 1.0050212e-16 
4490.9 1.0039715e-16 
4491.4 1.0033717e-16 
4491.9 1.0023942e-16 
4492.4 1.0026229e-16 
4492.9 9.9953984e-17 
4493.4 9.9774781e-17 
4493.9 9.9500247e-17 
4494.4 9.9047384e-17 
4494.9 9.8799748e-17 
4495.4 9.8558029e-17 
4495.9 9.8149412e-17 
4496.4 9.7939538e-17 
4496.9 9.7942054e-17 
4497.4 9.777262e-17 
4497.9 9.7425309e-17 
4498.4 9.7351734e-17 
4498.9 9.7112148e-17 
4499.4 9.6898206e-17 
4499.9 9.6682014e-17 
4500.4 9.6237062e-17 
4500.9 9.5559066e-17 
4501.4 9.4642721e-17 
4501.9 9.3863948e-17 
4502.4 9.3142237e-17 
4502.9 9.2502918e-17 
4503.4 9.2337226e-17 
4503.9 9.1870319e-17 
4504.4 9.162266e-17 
4504.9 9.12486e-17 
4505.4 9.1134614e-17 
4505.9 9.1147327e-17 
4506.4 9.1311236e-17 
4506.9 9.1752139e-17 
4507.4 9.1967081e-17 
4507.9 9.1959821e-17 
4508.4 9.1691261e-17 
4508.9 9.1311005e-17 
4509.4 9.0918805e-17 
4509.9 9.0437262e-17 
4510.4 8.9915018e-17 
4510.9 8.9125025e-17 
4511.4 8.8701087e-17 
4511.9 8.8090109e-17 
4512.4 8.7687461e-17 
4512.9 8.7301438e-17 
4513.4 8.6934456e-17 
4513.9 8.6621736e-17 
4514.4 8.6303068e-17 
4514.9 8.5929164e-17 
4515.4 8.5773346e-17 
4515.9 8.5275297e-17 
4516.4 8.4956464e-17 
4516.9 8.4696191e-17 
4517.4 8.4454823e-17 
4517.9 8.4295426e-17 
4518.4 8.4171726e-17 
4518.9 8.4189816e-17 
4519.4 8.3966974e-17 
4519.9 8.3596513e-17 
4520.4 8.3207172e-17 
4520.9 8.293574e-17 
4521.4 8.2723526e-17 
4521.9 8.281318e-17 
4522.4 8.3117832e-17 
4522.9 8.3379432e-17 
4523.4 8.3396098e-17 
4523.9 8.3286571e-17 
4524.4 8.2709724e-17 
4524.9 8.1962114e-17 
4525.4 8.133881e-17 
4525.9 8.0872764e-17 
4526.4 8.0459348e-17 
4526.9 8.0303512e-17 
4527.4 8.0163609e-17 
4527.9 7.9903105e-17 
4528.4 7.9656884e-17 
4528.9 7.9461648e-17 
4529.4 7.9415033e-17 
4529.9 7.9357637e-17 
4530.4 7.9157495e-17 
4530.9 7.8872971e-17 
4531.4 7.8295038e-17 
4531.9 7.7773898e-17 
4532.4 7.7588695e-17 
4532.9 7.7619129e-17 
4533.4 7.7743254e-17 
4533.9 7.8036518e-17 
4534.4 7.8199671e-17 
4534.9 7.8255447e-17 
4535.4 7.8077818e-17 
4535.9 7.7804448e-17 
4536.4 7.7272779e-17 
4536.9 7.6580399e-17 
4537.4 7.6145259e-17 
4537.9 7.5607965e-17 
4538.4 7.5215306e-17 
4538.9 7.5042403e-17 
4539.4 7.5142883e-17 
4539.8 7.5345283e-17 
4540.3 7.5725652e-17 
4540.8 7.5993012e-17 
4541.3 7.6167176e-17 
4541.8 7.599877e-17 
4542.3 7.5741373e-17 
4542.8 7.5532901e-17 
4543.3 7.5280298e-17 
4543.8 7.522884e-17 
4544.3 7.5205566e-17 
4544.8 7.5169982e-17 
4545.3 7.5303121e-17 
4545.8 7.5524929e-17 
4546.3 7.5587375e-17 
4546.8 7.5572658e-17 
4547.3 7.5482973e-17 
4547.8 7.5323549e-17 
4548.3 7.5229593e-17 
4548.8 7.5283668e-17 
4549.3 7.5233814e-17 
4549.8 7.5090535e-17 
4550.3 7.5141652e-17 
4550.8 7.5197379e-17 
4551.3 7.5099587e-17 
4551.8 7.4886397e-17 
4552.3 7.45132e-17 
4552.8 7.4101977e-17 
4553.3 7.3618296e-17 
4553.8 7.3309042e-17 
4554.3 7.2981444e-17 
4554.8 7.2767622e-17 
4555.3 7.2631929e-17 
4555.8 7.2467792e-17 
4556.3 7.2474619e-17 
4556.8 7.235002e-17 
4557.3 7.2261214e-17 
4557.8 7.2045277e-17 
4558.3 7.1786846e-17 
4558.8 7.1606515e-17 
4559.3 7.1552321e-17 
4559.8 7.1865838e-17 
4560.3 7.2074687e-17 
4560.8 7.2409032e-17 
4561.3 7.2627862e-17 
4561.8 7.2495205e-17 
4562.3 7.2056973e-17 
4562.8 7.1565716e-17 
4563.3 7.0885378e-17 
4563.8 7.0297899e-17 
4564.3 6.9861532e-17 
4564.8 6.9811054e-17 
4565.3 7.0036665e-17 
4565.8 7.0326567e-17 
4566.3 7.0798529e-17 
4566.8 7.127433e-17 
4567.3 7.1319307e-17 
4567.8 7.1006262e-17 
4568.3 7.0495932e-17 
4568.8 6.9767816e-17 
4569.3 6.9180328e-17 
4569.8 6.8788883e-17 
4570.3 6.8673501e-17 
4570.8 6.8632062e-17 
4571.3 6.8574568e-17 
4571.8 6.8573126e-17 
4572.3 6.8463153e-17 
4572.8 6.8370001e-17 
4573.3 6.8616631e-17 
4573.8 6.8854696e-17 
4574.3 6.9233928e-17 
4574.8 6.9350681e-17 
4575.3 6.9417227e-17 
4575.8 6.9726354e-17 
4576.3 6.9991376e-17 
4576.8 7.0259121e-17 
4577.3 7.0415411e-17 
4577.8 7.0294411e-17 
4578.3 7.0170771e-17 
4578.8 7.0041916e-17 
4579.3 7.0035489e-17 
4579.8 7.0182963e-17 
4580.3 7.0374443e-17 
4580.8 7.0513714e-17 
4581.3 7.0729701e-17 
4581.8 7.0818413e-17 
4582.3 7.085831e-17 
4582.8 7.0806712e-17 
4583.3 7.0806061e-17 
4583.8 7.0718121e-17 
4584.3 7.0620948e-17 
4584.8 7.0423067e-17 
4585.3 7.0332935e-17 
4585.8 6.9860183e-17 
4586.3 6.9470339e-17 
4586.8 6.9361899e-17 
4587.3 6.937321e-17 
4587.8 6.9404354e-17 
4588.3 6.9390043e-17 
4588.8 6.9433403e-17 
4589.3 6.9463578e-17 
4589.8 6.9884811e-17 
4590.3 7.0319696e-17 
4590.8 7.0807976e-17 
4591.3 7.1008437e-17 
4591.8 7.0801795e-17 
4592.3 7.0527725e-17 
4592.8 7.0233324e-17 
4593.3 6.9923342e-17 
4593.8 6.9963304e-17 
4594.3 6.9952347e-17 
4594.8 7.0358007e-17 
4595.3 7.0836218e-17 
4595.8 7.1112146e-17 
4596.3 7.1212666e-17 
4596.8 7.120231e-17 
4597.3 7.095155e-17 
4597.8 7.0906153e-17 
4598.3 7.0928879e-17 
4598.8 7.0983063e-17 
4599.3 7.137931e-17 
4599.8 7.1762138e-17 
4600.3 7.2194064e-17 
4600.8 7.258076e-17 
4601.3 7.2740636e-17 
4601.8 7.2753505e-17 
4602.3 7.261143e-17 
4602.8 7.2184598e-17 
4603.3 7.1841915e-17 
4603.8 7.1368889e-17 
4604.3 7.1001201e-17 
4604.8 7.1073033e-17 
4605.3 7.1117386e-17 
4605.8 7.1352774e-17 
4606.3 7.1374646e-17 
4606.8 7.1547824e-17 
4607.3 7.1429328e-17 
4607.8 7.1426664e-17 
4608.3 7.1506572e-17 
4608.8 7.1515785e-17 
4609.3 7.1409617e-17 
4609.8 7.1268943e-17 
4610.3 7.1025697e-17 
4610.8 7.093508e-17 
4611.3 7.1161056e-17 
4611.8 7.1357007e-17 
4612.3 7.1403455e-17 
4612.8 7.1439019e-17 
4613.3 7.1834579e-17 
4613.8 7.2191532e-17 
4614.3 7.2401815e-17 
4614.8 7.2201146e-17 
4615.3 7.1951459e-17 
4615.8 7.1729782e-17 
4616.3 7.1465457e-17 
4616.8 7.1485018e-17 
4617.3 7.1812521e-17 
4617.8 7.2234826e-17 
4618.3 7.2654543e-17 
4618.8 7.3184958e-17 
4619.3 7.35417e-17 
4619.8 7.3823755e-17 
4620.3 7.4076517e-17 
4620.8 7.4375749e-17 
4621.3 7.4334397e-17 
4621.8 7.4446931e-17 
4622.3 7.4116929e-17 
4622.8 7.4015775e-17 
4623.3 7.3953679e-17 
4623.8 7.4198244e-17 
4624.3 7.4468037e-17 
4624.8 7.4689086e-17 
4625.3 7.5239507e-17 
4625.8 7.5399602e-17 
4626.3 7.5814954e-17 
4626.8 7.6119904e-17 
4627.3 7.6548633e-17 
4627.8 7.6881147e-17 
4628.3 7.6852763e-17 
4628.8 7.7056478e-17 
4629.3 7.7038015e-17 
4629.8 7.7180046e-17 
4630.3 7.7272128e-17 
4630.8 7.7504912e-17 
4631.3 7.779942e-17 
4631.8 7.7975974e-17 
4632.3 7.7977771e-17 
4632.8 7.7797205e-17 
4633.3 7.7642308e-17 
4633.8 7.7588504e-17 
4634.3 7.7542933e-17 
4634.8 7.7515515e-17 
4635.3 7.7514622e-17 
4635.8 7.7430845e-17 
4636.3 7.746065e-17 
4636.8 7.7209279e-17 
4637.3 7.7010591e-17 
4637.8 7.6885647e-17 
4638.3 7.6928592e-17 
4638.8 7.7177996e-17 
4639.3 7.7488706e-17 
4639.8 7.744978e-17 
4640.3 7.7705707e-17 
4640.8 7.8097331e-17 
4641.3 7.8507917e-17 
4641.8 7.8826191e-17 
4642.3 7.9117201e-17 
4642.8 7.9333463e-17 
4643.3 7.9148702e-17 
4643.8 7.8933388e-17 
4644.3 7.8706762e-17 
4644.8 7.8516208e-17 
4645.3 7.8288355e-17 
4645.8 7.8209005e-17 
4646.3 7.8453369e-17 
4646.8 7.8985381e-17 
4647.3 7.9517823e-17 
4647.8 7.9868614e-17 
4648.3 8.0175904e-17 
4648.8 8.0091592e-17 
4649.3 7.9966048e-17 
4649.8 8.0142266e-17 
4650.3 8.0553159e-17 
4650.8 8.1029227e-17 
4651.3 8.1425481e-17 
4651.8 8.173853e-17 
4652.3 8.1881573e-17 
4652.8 8.2219153e-17 
4653.3 8.2379886e-17 
4653.8 8.2995996e-17 
4654.3 8.31795e-17 
4654.8 8.3584037e-17 
4655.3 8.4108601e-17 
4655.8 8.4515876e-17 
4656.3 8.4909757e-17 
4656.8 8.5204661e-17 
4657.3 8.5357224e-17 
4657.8 8.5591656e-17 
4658.3 8.5592071e-17 
4658.8 8.6116182e-17 
4659.3 8.6385058e-17 
4659.8 8.6854661e-17 
4660.3 8.7283606e-17 
4660.8 8.7543826e-17 
4661.3 8.7813391e-17 
4661.8 8.7916995e-17 
4662.3 8.7872323e-17 
4662.8 8.8039704e-17 
4663.3 8.8108875e-17 
4663.8 8.8331345e-17 
4664.2 8.8510125e-17 
4664.7 8.8593959e-17 
4665.2 8.8771187e-17 
4665.7 8.8905523e-17 
4666.2 8.8947732e-17 
4666.7 8.9071003e-17 
4667.2 8.9346942e-17 
4667.7 8.9850446e-17 
4668.2 9.0228634e-17 
4668.7 9.0430519e-17 
4669.2 9.0728154e-17 
4669.7 9.0610319e-17 
4670.2 9.0752545e-17 
4670.7 9.0791498e-17 
4671.2 9.1372892e-17 
4671.7 9.1691297e-17 
4672.2 9.2028743e-17 
4672.7 9.2352375e-17 
4673.2 9.2722187e-17 
4673.7 9.3069606e-17 
4674.2 9.3345165e-17 
4674.7 9.3653463e-17 
4675.2 9.3885721e-17 
4675.7 9.42336e-17 
4676.2 9.4279447e-17 
4676.7 9.4266168e-17 
4677.2 9.4288191e-17 
4677.7 9.41527e-17 
4678.2 9.4125332e-17 
4678.7 9.4180563e-17 
4679.2 9.4425947e-17 
4679.7 9.4696047e-17 
4680.2 9.4878145e-17 
4680.7 9.4796842e-17 
4681.2 9.465338e-17 
4681.7 9.4269487e-17 
4682.2 9.4054369e-17 
4682.7 9.3957717e-17 
4683.2 9.4017466e-17 
4683.7 9.42637e-17 
4684.2 9.4468999e-17 
4684.7 9.464663e-17 
4685.2 9.4606145e-17 
4685.7 9.4489398e-17 
4686.2 9.4154457e-17 
4686.7 9.4095869e-17 
4687.2 9.4112764e-17 
4687.7 9.4198904e-17 
4688.2 9.410602e-17 
4688.7 9.435441e-17 
4689.2 9.4495655e-17 
4689.7 9.4797412e-17 
4690.2 9.5032169e-17 
4690.7 9.5599844e-17 
4691.2 9.5981192e-17 
4691.7 9.6469809e-17 
4692.2 9.6590214e-17 
4692.7 9.6370406e-17 
4693.2 9.6132646e-17 
4693.7 9.564004e-17 
4694.2 9.5412784e-17 
4694.7 9.5316228e-17 
4695.2 9.5144678e-17 
4695.7 9.5300904e-17 
4696.2 9.5510589e-17 
4696.7 9.5879881e-17 
4697.2 9.6329815e-17 
4697.7 9.6725879e-17 
4698.2 9.6895137e-17 
4698.7 9.7102087e-17 
4699.2 9.7323112e-17 
4699.7 9.7407164e-17 
4700.2 9.7361601e-17 
4700.7 9.7436199e-17 
4701.2 9.7374387e-17 
4701.7 9.7410181e-17 
4702.2 9.7208547e-17 
4702.7 9.7175806e-17 
4703.2 9.7306801e-17 
4703.7 9.7509166e-17 
4704.2 9.7707338e-17 
4704.7 9.7699884e-17 
4705.2 9.7831186e-17 
4705.7 9.802637e-17 
4706.2 9.7979661e-17 
4706.7 9.8421325e-17 
4707.2 9.9224416e-17 
4707.7 9.9774317e-17 
4708.2 1.0043346e-16 
4708.7 1.0069755e-16 
4709.2 1.0086247e-16 
4709.7 1.0089537e-16 
4710.2 1.0071678e-16 
4710.7 1.0051202e-16 
4711.2 1.0028437e-16 
4711.7 1.0009452e-16 
4712.2 9.999003e-17 
4712.7 9.991339e-17 
4713.2 1.0009623e-16 
4713.7 1.0015884e-16 
4714.2 1.0040021e-16 
4714.7 1.0084328e-16 
4715.2 1.0119832e-16 
4715.7 1.0155579e-16 
4716.2 1.0155885e-16 
4716.7 1.0169903e-16 
4717.2 1.0161056e-16 
4717.7 1.0162923e-16 
4718.2 1.0188137e-16 
4718.7 1.0215921e-16 
4719.2 1.0243551e-16 
4719.7 1.027331e-16 
4720.2 1.0299715e-16 
4720.7 1.0306034e-16 
4721.2 1.0312058e-16 
4721.7 1.0310157e-16 
4722.2 1.0328075e-16 
4722.7 1.0374033e-16 
4723.2 1.0439496e-16 
4723.7 1.0497141e-16 
4724.2 1.0513149e-16 
4724.7 1.053434e-16 
4725.2 1.0516011e-16 
4725.7 1.0509499e-16 
4726.2 1.0496793e-16 
4726.7 1.0479513e-16 
4727.2 1.0484404e-16 
4727.7 1.0512211e-16 
4728.2 1.0571182e-16 
4728.7 1.0634207e-16 
4729.2 1.0665583e-16 
4729.7 1.0693541e-16 
4730.2 1.0690939e-16 
4730.7 1.0666757e-16 
4731.2 1.065972e-16 
4731.7 1.0636175e-16 
4732.2 1.058129e-16 
4732.7 1.054329e-16 
4733.2 1.0526797e-16 
4733.7 1.0518314e-16 
4734.2 1.0533615e-16 
4734.7 1.0545519e-16 
4735.2 1.0576379e-16 
4735.7 1.0578871e-16 
4736.2 1.055803e-16 
4736.7 1.0546656e-16 
4737.2 1.0575916e-16 
4737.7 1.0616092e-16 
4738.2 1.0660126e-16 
4738.7 1.0692465e-16 
4739.2 1.074262e-16 
4739.7 1.0747256e-16 
4740.2 1.0737549e-16 
4740.7 1.0726151e-16 
4741.2 1.0704415e-16 
4741.7 1.0686126e-16 
4742.2 1.0656017e-16 
4742.7 1.0642632e-16 
4743.2 1.0635149e-16 
4743.7 1.0629878e-16 
4744.2 1.0628733e-16 
4744.7 1.0652236e-16 
4745.2 1.0662817e-16 
4745.7 1.067386e-16 
4746.2 1.0681783e-16 
4746.7 1.0708082e-16 
4747.2 1.0754217e-16 
4747.7 1.0783462e-16 
4748.2 1.077373e-16 
4748.7 1.0779809e-16 
4749.2 1.0785245e-16 
4749.7 1.0792599e-16 
4750.2 1.0798549e-16 
4750.7 1.0831914e-16 
4751.2 1.0862795e-16 
4751.7 1.0886614e-16 
4752.2 1.0905259e-16 
4752.7 1.0913562e-16 
4753.2 1.090154e-16 
4753.7 1.0893895e-16 
4754.2 1.0893588e-16 
4754.7 1.0902267e-16 
4755.2 1.0894596e-16 
4755.7 1.0923158e-16 
4756.2 1.0915014e-16 
4756.7 1.0917811e-16 
4757.2 1.0933488e-16 
4757.7 1.0943204e-16 
4758.2 1.095421e-16 
4758.7 1.0999028e-16 
4759.2 1.1026535e-16 
4759.7 1.1049099e-16 
4760.2 1.10567e-16 
4760.7 1.109397e-16 
4761.2 1.1135765e-16 
4761.7 1.1173685e-16 
4762.2 1.1184792e-16 
4762.7 1.1168245e-16 
4763.2 1.1157385e-16 
4763.7 1.1138648e-16 
4764.2 1.1114746e-16 
4764.7 1.1094952e-16 
4765.2 1.1068673e-16 
4765.7 1.1051638e-16 
4766.2 1.1045969e-16 
4766.7 1.100977e-16 
4767.2 1.0996661e-16 
4767.7 1.0945514e-16 
4768.2 1.0908229e-16 
4768.7 1.0860266e-16 
4769.2 1.0816603e-16 
4769.7 1.0769602e-16 
4770.2 1.0705954e-16 
4770.7 1.0673584e-16 
4771.2 1.0651129e-16 
4771.7 1.0613478e-16 
4772.2 1.0576348e-16 
4772.7 1.0550929e-16 
4773.2 1.0514936e-16 
4773.7 1.0472874e-16 
4774.2 1.042424e-16 
4774.7 1.0355062e-16 
4775.2 1.0281789e-16 
4775.7 1.018828e-16 
4776.2 1.0113711e-16 
4776.7 1.0035026e-16 
4777.2 9.9713427e-17 
4777.7 9.9131411e-17 
4778.2 9.8637192e-17 
4778.7 9.8313613e-17 
4779.2 9.8062711e-17 
4779.7 9.7996804e-17 
4780.2 9.7854565e-17 
4780.7 9.7691698e-17 
4781.2 9.7344383e-17 
4781.7 9.6803906e-17 
4782.2 9.6431233e-17 
4782.7 9.6086675e-17 
4783.2 9.5629868e-17 
4783.7 9.5380518e-17 
4784.2 9.4974147e-17 
4784.7 9.4634979e-17 
4785.2 9.3898172e-17 
4785.7 9.331637e-17 
4786.2 9.2549285e-17 
4786.7 9.1863119e-17 
4787.2 9.1456148e-17 
4787.7 9.1273811e-17 
4788.2 9.1311593e-17 
4788.6 9.1532221e-17 
4789.1 9.1787583e-17 
4789.6 9.1541455e-17 
4790.1 9.1332275e-17 
4790.6 9.1164644e-17 
4791.1 9.0932978e-17 
4791.6 9.1126953e-17 
4792.1 9.133339e-17 
4792.6 9.1286914e-17 
4793.1 9.0903941e-17 
4793.6 9.0218684e-17 
4794.1 8.9653654e-17 
4794.6 8.9224568e-17 
4795.1 8.8978104e-17 
4795.6 8.9165783e-17 
4796.1 8.9243317e-17 
4796.6 8.9093841e-17 
4797.1 8.8889855e-17 
4797.6 8.8661709e-17 
4798.1 8.8505165e-17 
4798.6 8.8411991e-17 
4799.1 8.8346178e-17 
4799.6 8.8084251e-17 
4800.1 8.805266e-17 
4800.6 8.7890484e-17 
4801.1 8.8050932e-17 
4801.6 8.8181498e-17 
4802.1 8.8259642e-17 
4802.6 8.8321647e-17 
4803.1 8.8630555e-17 
4803.6 8.8593957e-17 
4804.1 8.8709878e-17 
4804.6 8.8627214e-17 
4805.1 8.8372653e-17 
4805.6 8.8096245e-17 
4806.1 8.7813119e-17 
4806.6 8.7586771e-17 
4807.1 8.76555e-17 
4807.6 8.7824322e-17 
4808.1 8.8246896e-17 
4808.6 8.8547515e-17 
4809.1 8.8662527e-17 
4809.6 8.8684271e-17 
4810.1 8.9021926e-17 
4810.6 8.9501887e-17 
4811.1 8.9953862e-17 
4811.6 9.0357154e-17 
4812.1 9.0902495e-17 
4812.6 9.077262e-17 
4813.1 9.0712492e-17 
4813.6 9.0234425e-17 
4814.1 8.9816856e-17 
4814.6 8.9403355e-17 
4815.1 8.9086085e-17 
4815.6 8.9023588e-17 
4816.1 8.9020906e-17 
4816.6 8.9109203e-17 
4817.1 8.9319336e-17 
4817.6 8.9159882e-17 
4818.1 8.9109982e-17 
4818.6 8.8574849e-17 
4819.1 8.8194678e-17 
4819.6 8.7927798e-17 
4820.1 8.7540168e-17 
4820.6 8.7469584e-17 
4821.1 8.7502645e-17 
4821.6 8.7599423e-17 
4822.1 8.7654819e-17 
4822.6 8.7716814e-17 
4823.1 8.8062778e-17 
4823.6 8.8352825e-17 
4824.1 8.838998e-17 
4824.6 8.8501917e-17 
4825.1 8.8495855e-17 
4825.6 8.85234e-17 
4826.1 8.859273e-17 
4826.6 8.8786454e-17 
4827.1 8.8681431e-17 
4827.6 8.8443327e-17 
4828.1 8.8231725e-17 
4828.6 8.7985088e-17 
4829.1 8.7597389e-17 
4829.6 8.7267767e-17 
4830.1 8.6987311e-17 
4830.6 8.690567e-17 
4831.1 8.686458e-17 
4831.6 8.6818182e-17 
4832.1 8.7002581e-17 
4832.6 8.7252759e-17 
4833.1 8.7643618e-17 
4833.6 8.7894412e-17 
4834.1 8.8116845e-17 
4834.6 8.7989063e-17 
4835.1 8.7851555e-17 
4835.6 8.730492e-17 
4836.1 8.7129392e-17 
4836.6 8.720822e-17 
4837.1 8.7142085e-17 
4837.6 8.714337e-17 
4838.1 8.7161061e-17 
4838.6 8.710359e-17 
4839.1 8.7311208e-17 
4839.6 8.7232096e-17 
4840.1 8.7421278e-17 
4840.6 8.7453302e-17 
4841.1 8.7368415e-17 
4841.6 8.7234865e-17 
4842.1 8.695396e-17 
4842.6 8.6778993e-17 
4843.1 8.6792142e-17 
4843.6 8.7013672e-17 
4844.1 8.7269187e-17 
4844.6 8.7638217e-17 
4845.1 8.7847641e-17 
4845.6 8.7928769e-17 
4846.1 8.7829955e-17 
4846.6 8.7765429e-17 
4847.1 8.7787511e-17 
4847.6 8.7877049e-17 
4848.1 8.7722791e-17 
4848.6 8.7479557e-17 
4849.1 8.7009722e-17 
4849.6 8.6634661e-17 
4850.1 8.6260331e-17 
4850.6 8.642893e-17 
4851.1 8.6479206e-17 
4851.6 8.6568772e-17 
4852.1 8.6773811e-17 
4852.6 8.6605488e-17 
4853.1 8.6780999e-17 
4853.6 8.6947267e-17 
4854.1 8.738086e-17 
4854.6 8.7638846e-17 
4855.1 8.8139927e-17 
4855.6 8.8094465e-17 
4856.1 8.7648812e-17 
4856.6 8.7074441e-17 
4857.1 8.5871845e-17 
4857.6 8.4943002e-17 
4858.1 8.4085017e-17 
4858.6 8.3453865e-17 
4859.1 8.3018283e-17 
4859.6 8.2804027e-17 
4860.1 8.2685279e-17 
4860.6 8.2835204e-17 
4861.1 8.2990926e-17 
4861.6 8.3493132e-17 
4862.1 8.415758e-17 
4862.6 8.4944402e-17 
4863.1 8.5032982e-17 
4863.6 8.5079013e-17 
4864.1 8.5181659e-17 
4864.6 8.4789316e-17 
4865.1 8.4623675e-17 
4865.6 8.4039053e-17 
4866.1 8.3866641e-17 
4866.6 8.3628691e-17 
4867.1 8.3498282e-17 
4867.6 8.3447966e-17 
4868.1 8.3278006e-17 
4868.6 8.3055846e-17 
4869.1 8.3029658e-17 
4869.6 8.2843035e-17 
4870.1 8.2831778e-17 
4870.6 8.2881026e-17 
4871.1 8.3197772e-17 
4871.6 8.3244563e-17 
4872.1 8.338371e-17 
4872.6 8.3109878e-17 
4873.1 8.2885037e-17 
4873.6 8.2857936e-17 
4874.1 8.2591992e-17 
4874.6 8.2556612e-17 
4875.1 8.2828417e-17 
4875.6 8.3154481e-17 
4876.1 8.3288537e-17 
4876.6 8.3314659e-17 
4877.1 8.2880963e-17 
4877.6 8.2554281e-17 
4878.1 8.2130382e-17 
4878.6 8.1753996e-17 
4879.1 8.1693382e-17 
4879.6 8.1875098e-17 
4880.1 8.2360253e-17 
4880.6 8.2816014e-17 
4881.1 8.3271283e-17 
4881.6 8.3354037e-17 
4882.1 8.3227719e-17 
4882.6 8.3048155e-17 
4883.1 8.2709882e-17 
4883.6 8.2527098e-17 
4884.1 8.2279226e-17 
4884.6 8.2284226e-17 
4885.1 8.2179007e-17 
4885.6 8.2271605e-17 
4886.1 8.2153246e-17 
4886.6 8.1994194e-17 
4887.1 8.2203541e-17 
4887.6 8.2478991e-17 
4888.1 8.2751582e-17 
4888.6 8.3060866e-17 
4889.1 8.3023298e-17 
4889.6 8.2929333e-17 
4890.1 8.2775404e-17 
4890.6 8.2736886e-17 
4891.1 8.3020517e-17 
4891.6 8.3479028e-17 
4892.1 8.3713296e-17 
4892.6 8.3586532e-17 
4893.1 8.3514079e-17 
4893.6 8.3505098e-17 
4894.1 8.3676801e-17 
4894.6 8.4173988e-17 
4895.1 8.4762474e-17 
4895.6 8.4956618e-17 
4896.1 8.4733516e-17 
4896.6 8.4256319e-17 
4897.1 8.3854357e-17 
4897.6 8.3694298e-17 
4898.1 8.3597605e-17 
4898.6 8.3676741e-17 
4899.1 8.375884e-17 
4899.6 8.3912756e-17 
4900.1 8.4037544e-17 
4900.6 8.4110018e-17 
4901.1 8.4219308e-17 
4901.6 8.4313736e-17 
4902.1 8.4301829e-17 
4902.6 8.4431244e-17 
4903.1 8.4550959e-17 
4903.6 8.4953445e-17 
4904.1 8.5185361e-17 
4904.6 8.5497528e-17 
4905.1 8.5722841e-17 
4905.6 8.5951853e-17 
4906.1 8.6207166e-17 
4906.6 8.6299101e-17 
4907.1 8.6366131e-17 
4907.6 8.6270909e-17 
4908.1 8.6249292e-17 
4908.6 8.6473198e-17 
4909.1 8.6946985e-17 
4909.6 8.7403667e-17 
4910.1 8.7709495e-17 
4910.6 8.8207938e-17 
4911.1 8.8449185e-17 
4911.6 8.8495532e-17 
4912.1 8.8452862e-17 
4912.6 8.8585626e-17 
4913.0 8.8228053e-17 
4913.5 8.8066675e-17 
4914.0 8.7911795e-17 
4914.5 8.7654566e-17 
4915.0 8.7579894e-17 
4915.5 8.7450015e-17 
4916.0 8.7361551e-17 
4916.5 8.7455737e-17 
4917.0 8.7566218e-17 
4917.5 8.8275242e-17 
4918.0 8.8960003e-17 
4918.5 8.9489455e-17 
4919.0 8.9929202e-17 
4919.5 8.9838621e-17 
4920.0 8.9909962e-17 
4920.5 8.9699121e-17 
4921.0 8.9473157e-17 
4921.5 8.9294701e-17 
4922.0 8.9372355e-17 
4922.5 8.933869e-17 
4923.0 8.9435095e-17 
4923.5 8.950095e-17 
4924.0 8.9455139e-17 
4924.5 8.9394681e-17 
4925.0 8.9432377e-17 
4925.5 8.9459997e-17 
4926.0 8.9415963e-17 
4926.5 8.9290327e-17 
4927.0 8.9151114e-17 
4927.5 8.9125952e-17 
4928.0 8.9223114e-17 
4928.5 8.9124361e-17 
4929.0 8.8876355e-17 
4929.5 8.8744282e-17 
4930.0 8.9027305e-17 
4930.5 8.8913201e-17 
4931.0 8.908459e-17 
4931.5 8.9334781e-17 
4932.0 8.9473793e-17 
4932.5 8.9695614e-17 
4933.0 8.9967299e-17 
4933.5 9.0022906e-17 
4934.0 9.003509e-17 
4934.5 8.9965924e-17 
4935.0 9.0126152e-17 
4935.5 9.0012425e-17 
4936.0 9.0002496e-17 
4936.5 8.9730489e-17 
4937.0 8.9488109e-17 
4937.5 8.8698929e-17 
4938.0 8.8239144e-17 
4938.5 8.8239175e-17 
4939.0 8.8647379e-17 
4939.5 8.9517155e-17 
4940.0 9.0312903e-17 
4940.5 9.0986177e-17 
4941.0 9.1154717e-17 
4941.5 9.1596284e-17 
4942.0 9.194184e-17 
4942.5 9.2265992e-17 
4943.0 9.259497e-17 
4943.5 9.2870517e-17 
4944.0 9.3212501e-17 
4944.5 9.3427347e-17 
4945.0 9.350898e-17 
4945.5 9.3582255e-17 
4946.0 9.3826325e-17 
4946.5 9.4246436e-17 
4947.0 9.4452401e-17 
4947.5 9.4797039e-17 
4948.0 9.4717632e-17 
4948.5 9.4819049e-17 
4949.0 9.4797871e-17 
4949.5 9.4558376e-17 
4950.0 9.4586134e-17 
4950.5 9.4314764e-17 
4951.0 9.4287532e-17 
4951.5 9.4247226e-17 
4952.0 9.4130672e-17 
4952.5 9.4390067e-17 
4953.0 9.4600343e-17 
4953.5 9.4983597e-17 
4954.0 9.5635895e-17 
4954.5 9.6259428e-17 
4955.0 9.6447577e-17 
4955.5 9.6409805e-17 
4956.0 9.5986127e-17 
4956.5 9.5505412e-17 
4957.0 9.508438e-17 
4957.5 9.5113503e-17 
4958.0 9.5351113e-17 
4958.5 9.5439278e-17 
4959.0 9.5603356e-17 
4959.5 9.5886915e-17 
4960.0 9.623855e-17 
4960.5 9.6415942e-17 
4961.0 9.6502737e-17 
4961.5 9.6579329e-17 
4962.0 9.6197323e-17 
4962.5 9.5913688e-17 
4963.0 9.5533606e-17 
4963.5 9.5442082e-17 
4964.0 9.5623961e-17 
4964.5 9.5783661e-17 
4965.0 9.654957e-17 
4965.5 9.6651345e-17 
4966.0 9.6772822e-17 
4966.5 9.6535274e-17 
4967.0 9.6265974e-17 
4967.5 9.5618576e-17 
4968.0 9.5074164e-17 
4968.5 9.4596799e-17 
4969.0 9.460204e-17 
4969.5 9.4289067e-17 
4970.0 9.4589997e-17 
4970.5 9.4953208e-17 
4971.0 9.5305471e-17 
4971.5 9.5434273e-17 
4972.0 9.5387266e-17 
4972.5 9.5193567e-17 
4973.0 9.474777e-17 
4973.5 9.4254287e-17 
4974.0 9.4106044e-17 
4974.5 9.4149047e-17 
4975.0 9.4291731e-17 
4975.5 9.44082e-17 
4976.0 9.4699387e-17 
4976.5 9.488241e-17 
4977.0 9.491898e-17 
4977.5 9.5062952e-17 
4978.0 9.5017401e-17 
4978.5 9.4846508e-17 
4979.0 9.4556668e-17 
4979.5 9.4187438e-17 
4980.0 9.4003023e-17 
4980.5 9.3763655e-17 
4981.0 9.3737849e-17 
4981.5 9.3701372e-17 
4982.0 9.367839e-17 
4982.5 9.3489277e-17 
4983.0 9.3073965e-17 
4983.5 9.3054965e-17 
4984.0 9.2957749e-17 
4984.5 9.289803e-17 
4985.0 9.2798843e-17 
4985.5 9.2772792e-17 
4986.0 9.2589712e-17 
4986.5 9.2524169e-17 
4987.0 9.2198913e-17 
4987.5 9.1895192e-17 
4988.0 9.1720064e-17 
4988.5 9.1622038e-17 
4989.0 9.1631905e-17 
4989.5 9.168305e-17 
4990.0 9.1645067e-17 
4990.5 9.1441941e-17 
4991.0 9.1130355e-17 
4991.5 9.0944199e-17 
4992.0 9.0551227e-17 
4992.5 9.0137703e-17 
4993.0 8.9821363e-17 
4993.5 8.9651171e-17 
4994.0 8.9317485e-17 
4994.5 8.9049701e-17 
4995.0 8.8718677e-17 
4995.5 8.8474754e-17 
4996.0 8.8175044e-17 
4996.5 8.8091368e-17 
4997.0 8.7928331e-17 
4997.5 8.7540404e-17 
4998.0 8.7229189e-17 
4998.5 8.6737939e-17 
4999.0 8.6392621e-17 
4999.5 8.6167871e-17 
5000.0 8.5800617e-17 
5000.5 8.528998e-17 
5001.0 8.5049837e-17 
5001.5 8.4380983e-17 
5002.0 8.3682764e-17 
5002.5 8.3200593e-17 
5003.0 8.2813815e-17 
5003.5 8.2323595e-17 
5004.0 8.1743139e-17 
5004.5 8.1061855e-17 
5005.0 8.0551678e-17 
5005.5 7.9878803e-17 
5006.0 7.9397345e-17 
5006.5 7.9004944e-17 
5007.0 7.8488652e-17 
5007.5 7.7975049e-17 
5008.0 7.7457117e-17 
5008.5 7.6775786e-17 
5009.0 7.640516e-17 
5009.5 7.5970829e-17 
5010.0 7.5632883e-17 
5010.5 7.5203422e-17 
5011.0 7.4624143e-17 
5011.5 7.3987012e-17 
5012.0 7.358509e-17 
5012.5 7.3098813e-17 
5013.0 7.277898e-17 
5013.5 7.2615811e-17 
5014.0 7.2468664e-17 
5014.5 7.2089972e-17 
5015.0 7.15415e-17 
5015.5 7.0850677e-17 
5016.0 7.0569168e-17 
5016.5 7.0359356e-17 
5017.0 7.0328224e-17 
5017.5 7.0498115e-17 
5018.0 7.0567702e-17 
5018.5 7.0436816e-17 
5019.0 7.0029099e-17 
5019.5 6.9541119e-17 
5020.0 6.8923837e-17 
5020.5 6.8524321e-17 
5021.0 6.8062607e-17 
5021.5 6.7922069e-17 
5022.0 6.7736459e-17 
5022.5 6.7621235e-17 
5023.0 6.7315306e-17 
5023.5 6.6998565e-17 
5024.0 6.6522587e-17 
5024.5 6.5916463e-17 
5025.0 6.5585207e-17 
5025.5 6.553181e-17 
5026.0 6.5607567e-17 
5026.5 6.6161861e-17 
5027.0 6.6493407e-17 
5027.5 6.6653334e-17 
5028.0 6.6679621e-17 
5028.5 6.6311283e-17 
5029.0 6.6046844e-17 
5029.5 6.5987239e-17 
5030.0 6.5985238e-17 
5030.5 6.6142849e-17 
5031.0 6.6067211e-17 
5031.5 6.6085507e-17 
5032.0 6.5586659e-17 
5032.5 6.5118202e-17 
5033.0 6.4654185e-17 
5033.5 6.4278334e-17 
5034.0 6.4252106e-17 
5034.5 6.4364178e-17 
5035.0 6.4432856e-17 
5035.5 6.4641016e-17 
5036.0 6.4799721e-17 
5036.5 6.4926977e-17 
5037.0 6.4937142e-17 
5037.4 6.5073495e-17 
5037.9 6.5288743e-17 
5038.4 6.5311227e-17 
5038.9 6.5281511e-17 
5039.4 6.5076127e-17 
5039.9 6.4694357e-17 
5040.4 6.4267922e-17 
5040.9 6.3923701e-17 
5041.4 6.3561559e-17 
5041.9 6.3153331e-17 
5042.4 6.2679827e-17 
5042.9 6.2089312e-17 
5043.4 6.1508476e-17 
5043.9 6.0974917e-17 
5044.4 6.0790335e-17 
5044.9 6.0578325e-17 
5045.4 6.0652589e-17 
5045.9 6.1042735e-17 
5046.4 6.1473981e-17 
5046.9 6.178563e-17 
5047.4 6.199689e-17 
5047.9 6.1939156e-17 
5048.4 6.1752441e-17 
5048.9 6.1509073e-17 
5049.4 6.1104614e-17 
5049.9 6.0962263e-17 
5050.4 6.0669674e-17 
5050.9 6.041165e-17 
5051.4 6.0167722e-17 
5051.9 6.0019609e-17 
5052.4 5.9828271e-17 
5052.9 5.9770615e-17 
5053.4 5.994009e-17 
5053.9 6.0032683e-17 
5054.4 6.0193375e-17 
5054.9 6.0114716e-17 
5055.4 5.9921037e-17 
5055.9 5.9817336e-17 
5056.4 5.9951178e-17 
5056.9 5.9948677e-17 
5057.4 5.9885928e-17 
5057.9 5.9697822e-17 
5058.4 5.9546991e-17 
5058.9 5.9631318e-17 
5059.4 5.9850459e-17 
5059.9 6.0272137e-17 
5060.4 6.0734617e-17 
5060.9 6.1135202e-17 
5061.4 6.1406046e-17 
5061.9 6.1777824e-17 
5062.4 6.1925863e-17 
5062.9 6.2194138e-17 
5063.4 6.2352864e-17 
5063.9 6.2453179e-17 
5064.4 6.2620298e-17 
5064.9 6.2839914e-17 
5065.4 6.2723101e-17 
5065.9 6.2664481e-17 
5066.4 6.2678712e-17 
5066.9 6.2756411e-17 
5067.4 6.2771874e-17 
5067.9 6.2666923e-17 
5068.4 6.2843287e-17 
5068.9 6.3082645e-17 
5069.4 6.3452034e-17 
5069.9 6.3842373e-17 
5070.4 6.4240861e-17 
5070.9 6.4604677e-17 
5071.4 6.4759587e-17 
5071.9 6.4898161e-17 
5072.4 6.5049931e-17 
5072.9 6.5104171e-17 
5073.4 6.5171099e-17 
5073.9 6.5103372e-17 
5074.4 6.5156617e-17 
5074.9 6.5349825e-17 
5075.4 6.5313123e-17 
5075.9 6.5084295e-17 
5076.4 6.4908501e-17 
5076.9 6.4848361e-17 
5077.4 6.4978409e-17 
5077.9 6.5476674e-17 
5078.4 6.6123148e-17 
5078.9 6.6633832e-17 
5079.4 6.7163348e-17 
5079.9 6.7228517e-17 
5080.4 6.7391245e-17 
5080.9 6.7349597e-17 
5081.4 6.749617e-17 
5081.9 6.742817e-17 
5082.4 6.7479189e-17 
5082.9 6.7429145e-17 
5083.4 6.7705674e-17 
5083.9 6.7893477e-17 
5084.4 6.8185141e-17 
5084.9 6.8563529e-17 
5085.4 6.8936793e-17 
5085.9 6.9115e-17 
5086.4 6.9100874e-17 
5086.9 6.9049093e-17 
5087.4 6.9015263e-17 
5087.9 6.8956036e-17 
5088.4 6.9032651e-17 
5088.9 6.903131e-17 
5089.4 6.9022414e-17 
5089.9 6.8814186e-17 
5090.4 6.880557e-17 
5090.9 6.8746724e-17 
5091.4 6.8899767e-17 
5091.9 6.9209839e-17 
5092.4 6.9398098e-17 
5092.9 6.9603346e-17 
5093.4 6.9752045e-17 
5093.9 6.9798166e-17 
5094.4 6.9959301e-17 
5094.9 7.02331e-17 
5095.4 7.0547815e-17 
5095.9 7.0946344e-17 
5096.4 7.1303777e-17 
5096.9 7.1596047e-17 
5097.4 7.1699451e-17 
5097.9 7.1917944e-17 
5098.4 7.1980549e-17 
5098.9 7.2083589e-17 
5099.4 7.2194413e-17 
5099.9 7.2345023e-17 
5100.4 7.2459688e-17 
5100.9 7.2380112e-17 
5101.4 7.2251449e-17 
5101.9 7.2109084e-17 
5102.4 7.176514e-17 
5102.9 7.1868104e-17 
5103.4 7.1900487e-17 
5103.9 7.1851039e-17 
5104.4 7.1694302e-17 
5104.9 7.1524361e-17 
5105.4 7.1236654e-17 
5105.9 7.0986988e-17 
5106.4 7.0771216e-17 
5106.9 7.0656828e-17 
5107.4 7.0612222e-17 
5107.9 7.058354e-17 
5108.4 7.0641479e-17 
5108.9 7.0723888e-17 
5109.4 7.072792e-17 
5109.9 7.0585221e-17 
5110.4 7.0290187e-17 
5110.9 7.0199772e-17 
5111.4 7.0116184e-17 
5111.9 6.9997973e-17 
5112.4 7.0001914e-17 
5112.9 6.9651033e-17 
5113.4 6.9476856e-17 
5113.9 6.9347531e-17 
5114.4 6.9353896e-17 
5114.9 6.9643633e-17 
5115.4 6.9743183e-17 
5115.9 6.9725375e-17 
5116.4 6.951244e-17 
5116.9 6.9082914e-17 
5117.4 6.9005998e-17 
5117.9 6.8935879e-17 
5118.4 6.9069695e-17 
5118.9 6.9179416e-17 
5119.4 6.9284993e-17 
5119.9 6.9321007e-17 
5120.4 6.9284222e-17 
5120.9 6.8958085e-17 
5121.4 6.8841984e-17 
5121.9 6.8760529e-17 
5122.4 6.9061415e-17 
5122.9 6.930105e-17 
5123.4 6.9533906e-17 
5123.9 6.9735048e-17 
5124.4 6.9993253e-17 
5124.9 7.0104643e-17 
5125.4 7.0122973e-17 
5125.9 7.0110011e-17 
5126.4 7.0367608e-17 
5126.9 7.0594567e-17 
5127.4 7.101883e-17 
5127.9 7.129682e-17 
5128.4 7.1343708e-17 
5128.9 7.1726332e-17 
5129.4 7.2076459e-17 
5129.9 7.2457867e-17 
5130.4 7.2761056e-17 
5130.9 7.3042219e-17 
5131.4 7.3011655e-17 
5131.9 7.3026684e-17 
5132.4 7.3164077e-17 
5132.9 7.3225661e-17 
5133.4 7.3333788e-17 
5133.9 7.3517712e-17 
5134.4 7.3426451e-17 
5134.9 7.3551647e-17 
5135.4 7.3623288e-17 
5135.9 7.3887316e-17 
5136.4 7.3674418e-17 
5136.9 7.3659935e-17 
5137.4 7.354214e-17 
5137.9 7.3664946e-17 
5138.4 7.3756159e-17 
5138.9 7.4108192e-17 
5139.4 7.4635246e-17 
5139.9 7.5133611e-17 
5140.4 7.5503137e-17 
5140.9 7.5970256e-17 
5141.4 7.6296551e-17 
5141.9 7.6524007e-17 
5142.4 7.6781738e-17 
5142.9 7.6671075e-17 
5143.4 7.6412517e-17 
5143.9 7.5966943e-17 
5144.4 7.5703397e-17 
5144.9 7.5628639e-17 
5145.4 7.5736122e-17 
5145.9 7.6132644e-17 
5146.4 7.651014e-17 
5146.9 7.671924e-17 
5147.4 7.691264e-17 
5147.9 7.6984041e-17 
5148.4 7.7255114e-17 
5148.9 7.7276345e-17 
5149.4 7.7139576e-17 
5149.9 7.7013673e-17 
5150.4 7.7233703e-17 
5150.9 7.7303219e-17 
5151.4 7.7579843e-17 
5151.9 7.7921521e-17 
5152.4 7.8513085e-17 
5152.9 7.8822382e-17 
5153.4 7.8865495e-17 
5153.9 7.8897341e-17 
5154.4 7.8498407e-17 
5154.9 7.8182983e-17 
5155.4 7.7814495e-17 
5155.9 7.7672876e-17 
5156.4 7.7690465e-17 
5156.9 7.7783308e-17 
5157.4 7.8015613e-17 
5157.9 7.8278385e-17 
5158.4 7.8550348e-17 
5158.9 7.8850047e-17 
5159.4 7.8876501e-17 
5159.9 7.892298e-17 
5160.4 7.9023503e-17 
5160.9 7.9037641e-17 
5161.4 7.9144264e-17 
5161.8 7.9145046e-17 
5162.3 7.9119531e-17 
5162.8 7.8956789e-17 
5163.3 7.8796034e-17 
5163.8 7.8903434e-17 
5164.3 7.8992406e-17 
5164.8 7.8906491e-17 
5165.3 7.907791e-17 
5165.8 7.9402368e-17 
5166.3 7.9555462e-17 
5166.8 7.994991e-17 
5167.3 8.0257278e-17 
5167.8 8.0415455e-17 
5168.3 8.0576498e-17 
5168.8 8.0571407e-17 
5169.3 8.0396438e-17 
5169.8 8.0173301e-17 
5170.3 7.9764852e-17 
5170.8 7.9628924e-17 
5171.3 7.958911e-17 
5171.8 7.963642e-17 
5172.3 7.9841198e-17 
5172.8 8.0136172e-17 
5173.3 8.0388407e-17 
5173.8 8.0509123e-17 
5174.3 8.0400469e-17 
5174.8 8.0286934e-17 
5175.3 7.9959355e-17 
5175.8 7.9696428e-17 
5176.3 7.9588136e-17 
5176.8 7.9586471e-17 
5177.3 7.9519837e-17 
5177.8 7.9720456e-17 
5178.3 7.9845071e-17 
5178.8 8.0206256e-17 
5179.3 8.0165561e-17 
5179.8 8.0393518e-17 
5180.3 8.0581098e-17 
5180.8 8.0765988e-17 
5181.3 8.0919803e-17 
5181.8 8.1250958e-17 
5182.3 8.1347577e-17 
5182.8 8.1763747e-17 
5183.3 8.2088543e-17 
5183.8 8.2221534e-17 
5184.3 8.2222379e-17 
5184.8 8.2238527e-17 
5185.3 8.2463615e-17 
5185.8 8.2755544e-17 
5186.3 8.3230658e-17 
5186.8 8.3598659e-17 
5187.3 8.3979213e-17 
5187.8 8.4319843e-17 
5188.3 8.4587064e-17 
5188.8 8.4741369e-17 
5189.3 8.4630895e-17 
5189.8 8.4257345e-17 
5190.3 8.4042503e-17 
5190.8 8.3723269e-17 
5191.3 8.3464182e-17 
5191.8 8.3250906e-17 
5192.3 8.3016955e-17 
5192.8 8.2738596e-17 
5193.3 8.2799568e-17 
5193.8 8.3164111e-17 
5194.3 8.3882582e-17 
5194.8 8.4774248e-17 
5195.3 8.5447451e-17 
5195.8 8.5796101e-17 
5196.3 8.6160275e-17 
5196.8 8.6297607e-17 
5197.3 8.6208875e-17 
5197.8 8.6049729e-17 
5198.3 8.5824601e-17 
5198.8 8.5775129e-17 
5199.3 8.5776929e-17 
5199.8 8.6219256e-17 
5200.3 8.6568882e-17 
5200.8 8.6951453e-17 
5201.3 8.7241547e-17 
5201.8 8.7301299e-17 
5202.3 8.7229701e-17 
5202.8 8.6747881e-17 
5203.3 8.655151e-17 
5203.8 8.6269945e-17 
5204.3 8.6341297e-17 
5204.8 8.6505183e-17 
5205.3 8.670659e-17 
5205.8 8.6749516e-17 
5206.3 8.6736188e-17 
5206.8 8.6981654e-17 
5207.3 8.6988541e-17 
5207.8 8.7116989e-17 
5208.3 8.7487937e-17 
5208.8 8.7743578e-17 
5209.3 8.7927309e-17 
5209.8 8.8300935e-17 
5210.3 8.8681069e-17 
5210.8 8.9081567e-17 
5211.3 8.9260078e-17 
5211.8 8.9243856e-17 
5212.3 8.9182673e-17 
5212.8 8.9150846e-17 
5213.3 8.9231662e-17 
5213.8 8.9180974e-17 
5214.3 8.9114119e-17 
5214.8 8.9026459e-17 
5215.3 8.9044507e-17 
5215.8 8.933132e-17 
5216.3 8.9449837e-17 
5216.8 8.9507058e-17 
5217.3 8.9875681e-17 
5217.8 8.9910421e-17 
5218.3 8.9887031e-17 
5218.8 8.9794911e-17 
5219.3 8.9352158e-17 
5219.8 8.8962385e-17 
5220.3 8.8531414e-17 
5220.8 8.8667505e-17 
5221.3 8.8587364e-17 
5221.8 8.8777418e-17 
5222.3 8.9200627e-17 
5222.8 8.9612084e-17 
5223.3 8.9922935e-17 
5223.8 9.0289507e-17 
5224.3 9.0564634e-17 
5224.8 9.071358e-17 
5225.3 9.076877e-17 
5225.8 9.0751578e-17 
5226.3 9.0790224e-17 
5226.8 9.0784364e-17 
5227.3 9.0739741e-17 
5227.8 9.0502107e-17 
5228.3 9.0397365e-17 
5228.8 9.0315308e-17 
5229.3 9.0391236e-17 
5229.8 9.051578e-17 
5230.3 9.0550063e-17 
5230.8 9.0567145e-17 
5231.3 9.0700614e-17 
5231.8 9.0642211e-17 
5232.3 9.0612052e-17 
5232.8 9.073333e-17 
5233.3 9.1068524e-17 
5233.8 9.1044245e-17 
5234.3 9.0824945e-17 
5234.8 9.0838342e-17 
5235.3 9.0823304e-17 
5235.8 9.0681755e-17 
5236.3 9.060536e-17 
5236.8 9.0687279e-17 
5237.3 9.017818e-17 
5237.8 8.9527641e-17 
5238.3 8.8976533e-17 
5238.8 8.8397881e-17 
5239.3 8.8189174e-17 
5239.8 8.8489574e-17 
5240.3 8.8729669e-17 
5240.8 8.9261845e-17 
5241.3 8.9704552e-17 
5241.8 9.0354167e-17 
5242.3 9.0496265e-17 
5242.8 9.0845397e-17 
5243.3 9.1009145e-17 
5243.8 9.0935081e-17 
5244.3 9.0937456e-17 
5244.8 9.1017189e-17 
5245.3 9.1234102e-17 
5245.8 9.1512575e-17 
5246.3 9.1545458e-17 
5246.8 9.1462827e-17 
5247.3 9.1273725e-17 
5247.8 9.0887554e-17 
5248.3 9.0457119e-17 
5248.8 9.0188932e-17 
5249.3 8.9989099e-17 
5249.8 8.9712633e-17 
5250.3 8.9821344e-17 
5250.8 8.9879886e-17 
5251.3 9.0079147e-17 
5251.8 9.0134593e-17 
5252.3 9.0352466e-17 
5252.8 9.0274241e-17 
5253.3 9.0426356e-17 
5253.8 9.0485165e-17 
5254.3 9.0992916e-17 
5254.8 9.1163946e-17 
5255.3 9.1425751e-17 
5255.8 9.1530715e-17 
5256.3 9.1456027e-17 
5256.8 9.1409335e-17 
5257.3 9.1244467e-17 
5257.8 9.1157707e-17 
5258.3 9.1395894e-17 
5258.8 9.1394809e-17 
5259.3 9.1317571e-17 
5259.8 9.13987e-17 
5260.3 9.1449977e-17 
5260.8 9.1309846e-17 
5261.3 9.1430856e-17 
5261.8 9.1432267e-17 
5262.3 9.1459654e-17 
5262.8 9.1444933e-17 
5263.3 9.1224445e-17 
5263.8 9.1133608e-17 
5264.3 9.1334613e-17 
5264.8 9.1274397e-17 
5265.3 9.1096137e-17 
5265.8 9.1052078e-17 
5266.3 9.0665944e-17 
5266.8 9.0522352e-17 
5267.3 9.0223094e-17 
5267.8 8.9935779e-17 
5268.3 8.9863796e-17 
5268.8 8.95246e-17 
5269.3 8.9274149e-17 
5269.8 8.9336576e-17 
5270.3 8.9368618e-17 
5270.8 8.9604233e-17 
5271.3 8.9769543e-17 
5271.8 8.9650393e-17 
5272.3 8.9188644e-17 
5272.8 8.9117404e-17 
5273.3 8.8674273e-17 
5273.8 8.8541675e-17 
5274.3 8.8524118e-17 
5274.8 8.8841651e-17 
5275.3 8.8907835e-17 
5275.8 8.9164471e-17 
5276.3 8.951407e-17 
5276.8 8.975347e-17 
5277.3 8.9712327e-17 
5277.8 8.9745313e-17 
5278.3 8.948344e-17 
5278.8 8.9109821e-17 
5279.3 8.8619814e-17 
5279.8 8.834444e-17 
5280.3 8.7992038e-17 
5280.8 8.7868218e-17 
5281.3 8.7747382e-17 
5281.8 8.7704061e-17 
5282.3 8.782836e-17 
5282.8 8.7912165e-17 
5283.3 8.8248411e-17 
5283.8 8.8712731e-17 
5284.3 8.8975216e-17 
5284.8 8.8965598e-17 
5285.3 8.8569355e-17 
5285.8 8.8040913e-17 
5286.2 8.748864e-17 
5286.7 8.7199827e-17 
5287.2 8.7178105e-17 
5287.7 8.7283471e-17 
5288.2 8.7567943e-17 
5288.7 8.7674637e-17 
5289.2 8.7737652e-17 
5289.7 8.7500854e-17 
5290.2 8.7192761e-17 
5290.7 8.6988483e-17 
5291.2 8.6773124e-17 
5291.7 8.6515597e-17 
5292.2 8.6365636e-17 
5292.7 8.6457432e-17 
5293.2 8.6308588e-17 
5293.7 8.6070786e-17 
5294.2 8.571936e-17 
5294.7 8.5285027e-17 
5295.2 8.5143025e-17 
5295.7 8.5089324e-17 
5296.2 8.507063e-17 
5296.7 8.5157198e-17 
5297.2 8.5538581e-17 
5297.7 8.5979155e-17 
5298.2 8.6417054e-17 
5298.7 8.6640602e-17 
5299.2 8.6655221e-17 
5299.7 8.6297996e-17 
5300.2 8.6107708e-17 
5300.7 8.5696556e-17 
5301.2 8.5709161e-17 
5301.7 8.5896328e-17 
5302.2 8.5962426e-17 
5302.7 8.6324206e-17 
5303.2 8.6546303e-17 
5303.7 8.6952292e-17 
5304.2 8.7157398e-17 
5304.7 8.7622957e-17 
5305.2 8.7636712e-17 
5305.7 8.7523457e-17 
5306.2 8.7082471e-17 
5306.7 8.693551e-17 
5307.2 8.6504433e-17 
5307.7 8.6071887e-17 
5308.2 8.5874898e-17 
5308.7 8.5695364e-17 
5309.2 8.5627218e-17 
5309.7 8.5632459e-17 
5310.2 8.5774664e-17 
5310.7 8.5922755e-17 
5311.2 8.5873516e-17 
5311.7 8.6081256e-17 
5312.2 8.6156107e-17 
5312.7 8.6274483e-17 
5313.2 8.6419437e-17 
5313.7 8.6418278e-17 
5314.2 8.6309614e-17 
5314.7 8.6277305e-17 
5315.2 8.6580928e-17 
5315.7 8.6796702e-17 
5316.2 8.6849971e-17 
5316.7 8.7011498e-17 
5317.2 8.6973889e-17 
5317.7 8.672832e-17 
5318.2 8.6792556e-17 
5318.7 8.6823059e-17 
5319.2 8.6854525e-17 
5319.7 8.6833527e-17 
5320.2 8.6887836e-17 
5320.7 8.655424e-17 
5321.2 8.6273131e-17 
5321.7 8.5553152e-17 
5322.2 8.5034432e-17 
5322.7 8.4695828e-17 
5323.2 8.4469885e-17 
5323.7 8.4286116e-17 
5324.2 8.4352182e-17 
5324.7 8.4299185e-17 
5325.2 8.4383221e-17 
5325.7 8.4375664e-17 
5326.2 8.3973902e-17 
5326.7 8.3726818e-17 
5327.2 8.3574949e-17 
5327.7 8.3526658e-17 
5328.2 8.3597086e-17 
5328.7 8.3676644e-17 
5329.2 8.3425445e-17 
5329.7 8.3447566e-17 
5330.2 8.3340923e-17 
5330.7 8.2993224e-17 
5331.2 8.2618908e-17 
5331.7 8.2521167e-17 
5332.2 8.2347823e-17 
5332.7 8.2245317e-17 
5333.2 8.208666e-17 
5333.7 8.1821487e-17 
5334.2 8.1605056e-17 
5334.7 8.1218103e-17 
5335.2 8.0892059e-17 
5335.7 8.0773285e-17 
5336.2 8.0717518e-17 
5336.7 8.0616035e-17 
5337.2 8.0454795e-17 
5337.7 8.0340877e-17 
5338.2 8.0455531e-17 
5338.7 8.0254897e-17 
5339.2 8.0166706e-17 
5339.7 7.9642258e-17 
5340.2 7.906762e-17 
5340.7 7.8739622e-17 
5341.2 7.7969976e-17 
5341.7 7.7751194e-17 
5342.2 7.7748362e-17 
5342.7 7.7999932e-17 
5343.2 7.8359898e-17 
5343.7 7.8915201e-17 
5344.2 7.9457508e-17 
5344.7 7.9947233e-17 
5345.2 8.0005369e-17 
5345.7 7.9698586e-17 
5346.2 7.9325477e-17 
5346.7 7.8918534e-17 
5347.2 7.8367486e-17 
5347.7 7.7826992e-17 
5348.2 7.7369617e-17 
5348.7 7.7028064e-17 
5349.2 7.6901542e-17 
5349.7 7.682779e-17 
5350.2 7.6968251e-17 
5350.7 7.7138508e-17 
5351.2 7.7183209e-17 
5351.7 7.7114834e-17 
5352.2 7.6942569e-17 
5352.7 7.6482318e-17 
5353.2 7.6099761e-17 
5353.7 7.5599395e-17 
5354.2 7.5383346e-17 
5354.7 7.5130037e-17 
5355.2 7.4825655e-17 
5355.7 7.459939e-17 
5356.2 7.445037e-17 
5356.7 7.4346698e-17 
5357.2 7.4116184e-17 
5357.7 7.3594486e-17 
5358.2 7.3303205e-17 
5358.7 7.2823975e-17 
5359.2 7.2584207e-17 
5359.7 7.2272003e-17 
5360.2 7.2126733e-17 
5360.7 7.203762e-17 
5361.2 7.2115376e-17 
5361.7 7.2225705e-17 
5362.2 7.2302186e-17 
5362.7 7.1949545e-17 
5363.2 7.1881214e-17 
5363.7 7.1600067e-17 
5364.2 7.1684177e-17 
5364.7 7.1541187e-17 
5365.2 7.1684706e-17 
5365.7 7.1589469e-17 
5366.2 7.1380651e-17 
5366.7 7.1080862e-17 
5367.2 7.075593e-17 
5367.7 7.0325918e-17 
5368.2 6.9818209e-17 
5368.7 6.9455325e-17 
5369.2 6.8990445e-17 
5369.7 6.8910219e-17 
5370.2 6.8913644e-17 
5370.7 6.8512094e-17 
5371.2 6.8138921e-17 
5371.7 6.7521927e-17 
5372.2 6.7281119e-17 
5372.7 6.7101413e-17 
5373.2 6.687247e-17 
5373.7 6.7244892e-17 
5374.2 6.7134458e-17 
5374.7 6.6916827e-17 
5375.2 6.6642821e-17 
5375.7 6.6414339e-17 
5376.2 6.6223424e-17 
5376.7 6.6082294e-17 
5377.2 6.5795394e-17 
5377.7 6.5581626e-17 
5378.2 6.5197336e-17 
5378.7 6.4599352e-17 
5379.2 6.4582027e-17 
5379.7 6.4619724e-17 
5380.2 6.4666052e-17 
5380.7 6.4492896e-17 
5381.2 6.3940195e-17 
5381.7 6.345568e-17 
5382.2 6.2947954e-17 
5382.7 6.2526125e-17 
5383.2 6.2415611e-17 
5383.7 6.249335e-17 
5384.2 6.2687288e-17 
5384.7 6.2983246e-17 
5385.2 6.3079923e-17 
5385.7 6.301377e-17 
5386.2 6.2626936e-17 
5386.7 6.2101689e-17 
5387.2 6.1596048e-17 
5387.7 6.138775e-17 
5388.2 6.1460822e-17 
5388.7 6.168782e-17 
5389.2 6.1911153e-17 
5389.7 6.1913081e-17 
5390.2 6.1585175e-17 
5390.7 6.0993518e-17 
5391.2 6.0501888e-17 
5391.7 5.9603455e-17 
5392.2 5.8955269e-17 
5392.7 5.8255352e-17 
5393.2 5.7715426e-17 
5393.7 5.7452661e-17 
5394.2 5.7354948e-17 
5394.7 5.7422358e-17 
5395.2 5.730895e-17 
5395.7 5.7108441e-17 
5396.2 5.6760655e-17 
5396.7 5.6527021e-17 
5397.2 5.6046937e-17 
5397.7 5.5775205e-17 
5398.2 5.54993e-17 
5398.7 5.5146864e-17 
5399.2 5.4738771e-17 
5399.7 5.4326871e-17 
5400.2 5.4129901e-17 
5400.7 5.3838217e-17 
5401.2 5.3557224e-17 
5401.7 5.302941e-17 
5402.2 5.2296299e-17 
5402.7 5.1630085e-17 
5403.2 5.0999552e-17 
5403.7 5.0415316e-17 
5404.2 4.9813959e-17 
5404.7 4.9380772e-17 
5405.2 4.9115458e-17 
5405.7 4.8967093e-17 
5406.2 4.8989008e-17 
5406.7 4.9083649e-17 
5407.2 4.9169324e-17 
5407.7 4.9030819e-17 
5408.2 4.8721402e-17 
5408.7 4.8351635e-17 
5409.2 4.7913056e-17 
5409.7 4.7534915e-17 
5410.2 4.6978624e-17 
5410.6 4.6582385e-17 
5411.1 4.6208275e-17 
5411.6 4.5660418e-17 
5412.1 4.5238385e-17 
5412.6 4.5129429e-17 
5413.1 4.5043497e-17 
5413.6 4.5111209e-17 
5414.1 4.5084742e-17 
5414.6 4.5034346e-17 
5415.1 4.471819e-17 
5415.6 4.4266294e-17 
5416.1 4.3882388e-17 
5416.6 4.3633037e-17 
5417.1 4.3510565e-17 
5417.6 4.3678944e-17 
5418.1 4.3786671e-17 
5418.6 4.3839274e-17 
5419.1 4.3679717e-17 
5419.6 4.3419508e-17 
5420.1 4.3075842e-17 
5420.6 4.2879708e-17 
5421.1 4.2802645e-17 
5421.6 4.2790487e-17 
5422.1 4.2608721e-17 
5422.6 4.2211491e-17 
5423.1 4.1742363e-17 
5423.6 4.1173698e-17 
5424.1 4.0641175e-17 
5424.6 4.0188672e-17 
5425.1 4.001303e-17 
5425.6 3.9795985e-17 
5426.1 3.9800811e-17 
5426.6 3.9909147e-17 
5427.1 4.0017877e-17 
5427.6 3.9913154e-17 
5428.1 3.9603495e-17 
5428.6 3.9101198e-17 
5429.1 3.8746603e-17 
5429.6 3.8682882e-17 
5430.1 3.882676e-17 
5430.6 3.9173734e-17 
5431.1 3.9575958e-17 
5431.6 3.9890403e-17 
5432.1 4.0041452e-17 
5432.6 3.9972451e-17 
5433.1 3.9843095e-17 
5433.6 3.9524861e-17 
5434.1 3.9226794e-17 
5434.6 3.9137777e-17 
5435.1 3.9223743e-17 
5435.6 3.9226799e-17 
5436.1 3.9097617e-17 
5436.6 3.8726542e-17 
5437.1 3.8247539e-17 
5437.6 3.7678439e-17 
5438.1 3.7300083e-17 
5438.6 3.7019168e-17 
5439.1 3.6906752e-17 
5439.6 3.685815e-17 
5440.1 3.6869899e-17 
5440.6 3.691341e-17 
5441.1 3.7028762e-17 
5441.6 3.704913e-17 
5442.1 3.6898369e-17 
5442.6 3.6727294e-17 
5443.1 3.6318901e-17 
5443.6 3.6105508e-17 
5444.1 3.6093372e-17 
5444.6 3.6233851e-17 
5445.1 3.637936e-17 
5445.6 3.6575971e-17 
5446.1 3.6777386e-17 
5446.6 3.6797916e-17 
5447.1 3.6554908e-17 
5447.6 3.6143129e-17 
5448.1 3.5568406e-17 
5448.6 3.5159797e-17 
5449.1 3.496682e-17 
5449.6 3.4858992e-17 
5450.1 3.5022632e-17 
5450.6 3.5196671e-17 
5451.1 3.5287703e-17 
5451.6 3.5240223e-17 
5452.1 3.5152628e-17 
5452.6 3.5038368e-17 
5453.1 3.4937751e-17 
5453.6 3.5030486e-17 
5454.1 3.5139569e-17 
5454.6 3.5260031e-17 
5455.1 3.5591756e-17 
5455.6 3.5424521e-17 
5456.1 3.5554108e-17 
5456.6 3.530833e-17 
5457.1 3.492023e-17 
5457.6 3.440216e-17 
5458.1 3.3893231e-17 
5458.6 3.3495661e-17 
5459.1 3.3237144e-17 
5459.6 3.3153002e-17 
5460.1 3.3121453e-17 
5460.6 3.3035866e-17 
5461.1 3.2958763e-17 
5461.6 3.2932182e-17 
5462.1 3.2776301e-17 
5462.6 3.2829416e-17 
5463.1 3.2861764e-17 
5463.6 3.3005866e-17 
5464.1 3.3015006e-17 
5464.6 3.3115822e-17 
5465.1 3.3046154e-17 
5465.6 3.2963799e-17 
5466.1 3.3011795e-17 
5466.6 3.2950278e-17 
5467.1 3.2887122e-17 
5467.6 3.2760035e-17 
5468.1 3.2596614e-17 
5468.6 3.2370063e-17 
5469.1 3.2157879e-17 
5469.6 3.1914466e-17 
5470.1 3.1896832e-17 
5470.6 3.1922578e-17 
5471.1 3.1989224e-17 
5471.6 3.198228e-17 
5472.1 3.2141398e-17 
5472.6 3.2154334e-17 
5473.1 3.2012944e-17 
5473.6 3.1811365e-17 
5474.1 3.1510106e-17 
5474.6 3.1157276e-17 
5475.1 3.0906365e-17 
5475.6 3.072584e-17 
5476.1 3.0753584e-17 
5476.6 3.0817747e-17 
5477.1 3.0744974e-17 
5477.6 3.0633516e-17 
5478.1 3.0287808e-17 
5478.6 2.9894553e-17 
5479.1 2.9656223e-17 
5479.6 2.9630264e-17 
5480.1 2.984695e-17 
5480.6 3.0125124e-17 
5481.1 3.0249872e-17 
5481.6 3.0406388e-17 
5482.1 3.0603671e-17 
5482.6 3.0481361e-17 
5483.1 3.0250274e-17 
5483.6 3.0034535e-17 
5484.1 2.9803829e-17 
5484.6 2.9706343e-17 
5485.1 2.9635044e-17 
5485.6 2.9639551e-17 
5486.1 2.9449934e-17 
5486.6 2.9329344e-17 
5487.1 2.9278962e-17 
5487.6 2.9396488e-17 
5488.1 2.9572669e-17 
5488.6 2.9740924e-17 
5489.1 2.9822592e-17 
5489.6 2.9799716e-17 
5490.1 2.9698167e-17 
5490.6 2.9501645e-17 
5491.1 2.9207872e-17 
5491.6 2.9010705e-17 
5492.1 2.8980666e-17 
5492.6 2.9092385e-17 
5493.1 2.9308733e-17 
5493.6 2.9506949e-17 
5494.1 2.9481226e-17 
5494.6 2.9301564e-17 
5495.1 2.8992669e-17 
5495.6 2.8723742e-17 
5496.1 2.8513726e-17 
5496.6 2.8403614e-17 
5497.1 2.8350286e-17 
5497.6 2.8237558e-17 
5498.1 2.8098929e-17 
5498.6 2.7924859e-17 
5499.1 2.77607e-17 
5499.6 2.7619156e-17 
5500.1 2.7665248e-17 
5500.6 2.7767312e-17 
5501.1 2.8056292e-17 
5501.6 2.8301921e-17 
5502.1 2.8584202e-17 
5502.6 2.8813341e-17 
5503.1 2.8937506e-17 
5503.6 2.8943023e-17 
5504.1 2.8667105e-17 
5504.6 2.830481e-17 
5505.1 2.7893392e-17 
5505.6 2.7591697e-17 
5506.1 2.7371348e-17 
5506.6 2.7319658e-17 
5507.1 2.7361363e-17 
5507.6 2.7401128e-17 
5508.1 2.7386492e-17 
5508.6 2.7240531e-17 
5509.1 2.7123801e-17 
5509.6 2.6822073e-17 
5510.1 2.6721235e-17 
5510.6 2.6558803e-17 
5511.1 2.6404752e-17 
5511.6 2.6313593e-17 
5512.1 2.6266957e-17 
5512.6 2.6250963e-17 
5513.1 2.6188481e-17 
5513.6 2.6032335e-17 
5514.1 2.6061356e-17 
5514.6 2.6154465e-17 
5515.1 2.6321839e-17 
5515.6 2.6580281e-17 
5516.1 2.6845586e-17 
5516.6 2.6979887e-17 
5517.1 2.6880088e-17 
5517.6 2.6649829e-17 
5518.1 2.6392577e-17 
5518.6 2.6107951e-17 
5519.1 2.6078385e-17 
5519.6 2.6137738e-17 
5520.1 2.6339627e-17 
5520.6 2.6449981e-17 
5521.1 2.6389762e-17 
5521.6 2.6170369e-17 
5522.1 2.5901021e-17 
5522.6 2.5684048e-17 
5523.1 2.5425599e-17 
5523.6 2.5282051e-17 
5524.1 2.5125508e-17 
5524.6 2.5193687e-17 
5525.1 2.5346418e-17 
5525.6 2.578806e-17 
5526.1 2.6311049e-17 
5526.6 2.67496e-17 
5527.1 2.7147026e-17 
5527.6 2.7354999e-17 
5528.1 2.7352881e-17 
5528.6 2.7238022e-17 
5529.1 2.7009169e-17 
5529.6 2.685784e-17 
5530.1 2.6782818e-17 
5530.6 2.6748792e-17 
5531.1 2.682099e-17 
5531.6 2.6852847e-17 
5532.1 2.6824068e-17 
5532.6 2.6835621e-17 
5533.1 2.6751365e-17 
5533.6 2.6507969e-17 
5534.1 2.6158801e-17 
5534.6 2.584018e-17 
5535.0 2.5563657e-17 
5535.5 2.5439459e-17 
5536.0 2.5553041e-17 
5536.5 2.5758209e-17 
5537.0 2.5918693e-17 
5537.5 2.5942771e-17 
5538.0 2.5886004e-17 
5538.5 2.5596039e-17 
5539.0 2.5416841e-17 
5539.5 2.5227844e-17 
5540.0 2.5376675e-17 
5540.5 2.5637101e-17 
5541.0 2.5904132e-17 
5541.5 2.6019931e-17 
5542.0 2.58513e-17 
5542.5 2.5523983e-17 
5543.0 2.5207167e-17 
5543.5 2.4986445e-17 
5544.0 2.503182e-17 
5544.5 2.5208909e-17 
5545.0 2.5634884e-17 
5545.5 2.5947362e-17 
5546.0 2.6130094e-17 
5546.5 2.6196037e-17 
5547.0 2.6268581e-17 
5547.5 2.631194e-17 
5548.0 2.6205336e-17 
5548.5 2.6105277e-17 
5549.0 2.6019927e-17 
5549.5 2.5848821e-17 
5550.0 2.5586827e-17 
5550.5 2.5284747e-17 
5551.0 2.4915349e-17 
5551.5 2.4634067e-17 
5552.0 2.4452191e-17 
5552.5 2.4369774e-17 
5553.0 2.4485475e-17 
5553.5 2.4668545e-17 
5554.0 2.4833725e-17 
5554.5 2.4820149e-17 
5555.0 2.4593152e-17 
5555.5 2.4335372e-17 
5556.0 2.4108793e-17 
5556.5 2.3970133e-17 
5557.0 2.3863347e-17 
5557.5 2.379332e-17 
5558.0 2.3640089e-17 
5558.5 2.3520747e-17 
5559.0 2.3405547e-17 
5559.5 2.3268244e-17 
5560.0 2.3137034e-17 
5560.5 2.3020532e-17 
5561.0 2.2891188e-17 
5561.5 2.2869534e-17 
5562.0 2.3019288e-17 
5562.5 2.3226484e-17 
5563.0 2.3718306e-17 
5563.5 2.4005605e-17 
5564.0 2.4257373e-17 
5564.5 2.43768e-17 
5565.0 2.4306866e-17 
5565.5 2.4459059e-17 
5566.0 2.4549856e-17 
5566.5 2.4635849e-17 
5567.0 2.4479947e-17 
5567.5 2.4906358e-17 
5568.0 2.4028058e-17 
5568.5 2.5197638e-17 
5569.0 2.3607949e-17 
5569.5 2.5362076e-17 
5570.0 2.5470817e-17 
5570.5 2.5677312e-17 
5571.0 2.6398884e-17 
5571.5 2.5831884e-17 
5572.0 2.5261547e-17 
5572.5 2.5693419e-17 
5573.0 2.4602264e-17 
5573.5 2.4869468e-17 
5574.0 2.49851e-17 
5574.5 2.4825149e-17 
5575.0 2.5153576e-17 
5575.5 2.5189683e-17 
5576.0 2.3704776e-17 
5576.5 2.576599e-17 
5577.0 2.3211023e-17 
5577.5 2.4349729e-17 
5578.0 2.3048289e-17 
5578.5 2.3185935e-17 
5579.0 2.3154442e-17 
5579.5 2.3226024e-17 
5580.0 2.3270731e-17 
5580.5 2.3380742e-17 
5581.0 2.3651823e-17 
5581.5 2.3897325e-17 
5582.0 2.4260668e-17 
5582.5 2.4284322e-17 
5583.0 2.4249739e-17 
5583.5 2.4011374e-17 
5584.0 2.364405e-17 
5584.5 2.3276456e-17 
5585.0 2.2964224e-17 
5585.5 2.2697415e-17 
5586.0 2.2537031e-17 
5586.5 2.2451585e-17 
5587.0 2.2496773e-17 
5587.5 2.2602658e-17 
5588.0 2.2661538e-17 
5588.5 2.2673618e-17 
5589.0 2.2625661e-17 
5589.5 2.2496377e-17 
5590.0 2.2252366e-17 
5590.5 2.2066521e-17 
5591.0 2.1943842e-17 
5591.5 2.2046056e-17 
5592.0 2.2466973e-17 
5592.5 2.2970864e-17 
5593.0 2.3420591e-17 
5593.5 2.3707536e-17 
5594.0 2.379946e-17 
5594.5 2.3683277e-17 
5595.0 2.3302546e-17 
5595.5 2.341791e-17 
5596.0 2.3144011e-17 
5596.5 2.2952334e-17 
5597.0 2.2809088e-17 
5597.5 2.2963803e-17 
5598.0 2.3070737e-17 
5598.5 2.3272647e-17 
5599.0 2.3433532e-17 
5599.5 2.3623043e-17 
5600.0 2.3854774e-17 
5600.5 2.4269452e-17 
5601.0 2.4549793e-17 
5601.5 2.4955024e-17 
5602.0 2.5235959e-17 
5602.5 2.5502604e-17 
5603.0 2.570289e-17 
5603.5 2.5648718e-17 
5604.0 2.5590646e-17 
5604.5 2.5383759e-17 
5605.0 2.5055546e-17 
5605.5 2.4711532e-17 
5606.0 2.436454e-17 
5606.5 2.4048102e-17 
5607.0 2.3964758e-17 
5607.5 2.3930549e-17 
5608.0 2.4123758e-17 
5608.5 2.4248331e-17 
5609.0 2.4265973e-17 
5609.5 2.42283e-17 
5610.0 2.416916e-17 
5610.5 2.4094989e-17 
5611.0 2.3935754e-17 
5611.5 2.369684e-17 
5612.0 2.3451895e-17 
5612.5 2.3254935e-17 
5613.0 2.3106448e-17 
5613.5 2.3033984e-17 
5614.0 2.2895377e-17 
5614.5 2.2781366e-17 
5615.0 2.2598374e-17 
5615.5 2.2421981e-17 
5616.0 2.2178558e-17 
5616.5 2.2077721e-17 
5617.0 2.1894558e-17 
5617.5 2.1827661e-17 
5618.0 2.1750538e-17 
5618.5 2.1793785e-17 
5619.0 2.1894502e-17 
5619.5 2.204959e-17 
5620.0 2.2247477e-17 
5620.5 2.2309559e-17 
5621.0 2.2354284e-17 
5621.5 2.2336607e-17 
5622.0 2.2353169e-17 
5622.5 2.2309552e-17 
5623.0 2.235986e-17 
5623.5 2.2299523e-17 
5624.0 2.2142121e-17 
5624.5 2.1987559e-17 
5625.0 2.171435e-17 
5625.5 2.1399316e-17 
5626.0 2.1066617e-17 
5626.5 2.0746284e-17 
5627.0 2.0537744e-17 
5627.5 2.0435777e-17 
5628.0 2.0497145e-17 
5628.5 2.0469253e-17 
5629.0 2.0452878e-17 
5629.5 2.0261746e-17 
5630.0 2.0186935e-17 
5630.5 2.0088543e-17 
5631.0 2.0170869e-17 
5631.5 2.0241405e-17 
5632.0 2.0289791e-17 
5632.5 2.0116601e-17 
5633.0 1.976902e-17 
5633.5 1.9184164e-17 
5634.0 1.8525792e-17 
5634.5 1.7862324e-17 
5635.0 1.7467822e-17 
5635.5 1.7313172e-17 
5636.0 1.7396644e-17 
5636.5 1.7677037e-17 
5637.0 1.7928548e-17 
5637.5 1.8042954e-17 
5638.0 1.8076834e-17 
5638.5 1.7965033e-17 
5639.0 1.7937164e-17 
5639.5 1.7965698e-17 
5640.0 1.8107308e-17 
5640.5 1.8343944e-17 
5641.0 1.837818e-17 
5641.5 1.8346561e-17 
5642.0 1.7948288e-17 
5642.5 1.7501913e-17 
5643.0 1.6946609e-17 
5643.5 1.64205e-17 
5644.0 1.604568e-17 
5644.5 1.5852858e-17 
5645.0 1.5917131e-17 
5645.5 1.6027798e-17 
5646.0 1.6145385e-17 
5646.5 1.6159144e-17 
5647.0 1.6069421e-17 
5647.5 1.5874234e-17 
5648.0 1.5568617e-17 
5648.5 1.523266e-17 
5649.0 1.4910924e-17 
5649.5 1.4599028e-17 
5650.0 1.4293802e-17 
5650.5 1.4198426e-17 
5651.0 1.4393302e-17 
5651.5 1.4680266e-17 
5652.0 1.5031487e-17 
5652.5 1.5114171e-17 
5653.0 1.508454e-17 
5653.5 1.5033293e-17 
5654.0 1.5061935e-17 
5654.5 1.4982656e-17 
5655.0 1.485593e-17 
5655.5 1.467073e-17 
5656.0 1.4440988e-17 
5656.5 1.4358273e-17 
5657.0 1.4436665e-17 
5657.5 1.4788178e-17 
5658.0 1.5230797e-17 
5658.5 1.5556728e-17 
5659.0 1.5658436e-17 
5659.4 1.5320724e-17 
5659.9 1.505261e-17 
5660.4 1.4843699e-17 
5660.9 1.4797539e-17 
5661.4 1.5014715e-17 
5661.9 1.5168999e-17 
5662.4 1.5207095e-17 
5662.9 1.4930237e-17 
5663.4 1.4321673e-17 
5663.9 1.3641607e-17 
5664.4 1.3000511e-17 
5664.9 1.2643515e-17 
5665.4 1.2470989e-17 
5665.9 1.2681739e-17 
5666.4 1.2970763e-17 
5666.9 1.3419151e-17 
5667.4 1.3919072e-17 
5667.9 1.4330232e-17 
5668.4 1.4713722e-17 
5668.9 1.4841665e-17 
5669.4 1.4824311e-17 
5669.9 1.4476708e-17 
5670.4 1.4078235e-17 
5670.9 1.3602237e-17 
5671.4 1.3168255e-17 
5671.9 1.2884907e-17 
5672.4 1.265526e-17 
5672.9 1.2389719e-17 
5673.4 1.2101896e-17 
5673.9 1.1754702e-17 
5674.4 1.14064e-17 
5674.9 1.1209844e-17 
5675.4 1.1324721e-17 
5675.9 1.1782202e-17 
5676.4 1.255404e-17 
5676.9 1.3417633e-17 
5677.4 1.4239303e-17 
5677.9 1.4776833e-17 
5678.4 1.4736202e-17 
5678.9 1.4250505e-17 
5679.4 1.391031e-17 
5679.9 1.3500567e-17 
5680.4 1.3553761e-17 
5680.9 1.382801e-17 
5681.4 1.4147461e-17 
5681.9 1.4529043e-17 
5682.4 1.4891799e-17 
5682.9 1.5114178e-17 
5683.4 1.529005e-17 
5683.9 1.54884e-17 
5684.4 1.5563318e-17 
5684.9 1.5316951e-17 
5685.4 1.4767825e-17 
5685.9 1.4039528e-17 
5686.4 1.327923e-17 
5686.9 1.2584548e-17 
5687.4 1.2251175e-17 
5687.9 1.2185947e-17 
5688.4 1.2347504e-17 
5688.9 1.2659428e-17 
5689.4 1.3090228e-17 
5689.9 1.3484331e-17 
5690.4 1.3590759e-17 
5690.9 1.3465134e-17 
5691.4 1.3185081e-17 
5691.9 1.3068212e-17 
5692.4 1.3149469e-17 
5692.9 1.3493791e-17 
5693.4 1.3956422e-17 
5693.9 1.4208777e-17 
5694.4 1.4165446e-17 
5694.9 1.3760831e-17 
5695.4 1.3306703e-17 
5695.9 1.4344038e-17 
5696.4 1.4378827e-17 
5696.9 1.4446783e-17 
5697.4 1.4497568e-17 
5697.9 1.4558118e-17 
5698.4 1.4582525e-17 
5698.9 1.4600047e-17 
5699.4 1.4623798e-17 
5699.9 1.4609294e-17 
5700.4 1.4553771e-17 
5700.9 1.4535446e-17 
5701.4 1.4396303e-17 
5701.9 1.4388766e-17 
5702.4 1.4309379e-17 
5702.9 1.4276078e-17 
5703.4 1.4253339e-17 
5703.9 1.4314808e-17 
5704.4 1.4354714e-17 
5704.9 1.443933e-17 
5705.4 1.4520036e-17 
5705.9 1.4547305e-17 
5706.4 1.4605467e-17 
5706.9 1.4595578e-17 
5707.4 1.4615067e-17 
5707.9 1.4577158e-17 
5708.4 1.4617366e-17 
5708.9 1.4591941e-17 
5709.4 1.4669678e-17 
5709.9 1.4723499e-17 
5710.4 1.4834705e-17 
5710.9 1.4970151e-17 
5711.4 1.5138459e-17 
5711.9 1.5275254e-17 
5712.4 1.5409019e-17 
5712.9 1.5576236e-17 
5713.4 1.5666457e-17 
5713.9 1.5805948e-17 
5714.4 1.5795672e-17 
5714.9 1.5832326e-17 
5715.4 1.5834737e-17 
5715.9 1.5817447e-17 
5716.4 1.5774852e-17 
5716.9 1.5775664e-17 
5717.4 1.5784115e-17 
5717.9 1.5755696e-17 
5718.4 1.5769598e-17 
5718.9 1.5707973e-17 
5719.4 1.5611766e-17 
5719.9 1.5526423e-17 
5720.4 1.5421302e-17 
5720.9 1.5312419e-17 
5721.4 1.5291493e-17 
5721.9 1.5285837e-17 
5722.4 1.5298848e-17 
5722.9 1.5361121e-17 
5723.4 1.5409698e-17 
5723.9 1.5464965e-17 
5724.4 1.5489082e-17 
5724.9 1.5522144e-17 
5725.4 1.5601359e-17 
5725.9 1.566961e-17 
5726.4 1.5751913e-17 
5726.9 1.5808278e-17 
5727.4 1.5894317e-17 
5727.9 1.5915137e-17 
5728.4 1.5973909e-17 
5728.9 1.5960019e-17 
5729.4 1.6012847e-17 
5729.9 1.5957981e-17 
5730.4 1.5925185e-17 
5730.9 1.5794319e-17 
5731.4 1.5704573e-17 
5731.9 1.557503e-17 
5732.4 1.5482939e-17 
5732.9 1.536253e-17 
5733.4 1.5327031e-17 
5733.9 1.5246668e-17 
5734.4 1.5213596e-17 
5734.9 1.5196009e-17 
5735.4 1.5150075e-17 
5735.9 1.5135142e-17 
5736.4 1.5163402e-17 
5736.9 1.5177841e-17 
5737.4 1.525837e-17 
5737.9 1.536344e-17 
5738.4 1.5498896e-17 
5738.9 1.563892e-17 
5739.4 1.5807745e-17 
5739.9 1.5927949e-17 
5740.4 1.6036062e-17 
5740.9 1.6078559e-17 
5741.4 1.6111522e-17 
5741.9 1.6144667e-17 
5742.4 1.6100143e-17 
5742.9 1.6057858e-17 
5743.4 1.6046171e-17 
5743.9 1.5977189e-17 
5744.4 1.5943183e-17 
5744.9 1.5856642e-17 
5745.4 1.5778879e-17 
5745.9 1.5673466e-17 
5746.4 1.5567992e-17 
5746.9 1.541406e-17 
5747.4 1.520629e-17 
5747.9 1.5057391e-17 
5748.4 1.4804145e-17 
5748.9 1.4709856e-17 
5749.4 1.4512661e-17 
5749.9 1.4472891e-17 
5750.4 1.441765e-17 
5750.9 1.4469395e-17 
5751.4 1.4569289e-17 
5751.9 1.4719553e-17 
5752.4 1.4892943e-17 
5752.9 1.5040291e-17 
5753.4 1.5261072e-17 
5753.9 1.5366688e-17 
5754.4 1.5523451e-17 
5754.9 1.5637061e-17 
5755.4 1.5709153e-17 
5755.9 1.5800762e-17 
5756.4 1.588657e-17 
5756.9 1.5956133e-17 
5757.4 1.6046137e-17 
5757.9 1.6080546e-17 
5758.4 1.6138535e-17 
5758.9 1.6149601e-17 
5759.4 1.617482e-17 
5759.9 1.6128354e-17 
5760.4 1.6162545e-17 
5760.9 1.6076856e-17 
5761.4 1.6079685e-17 
5761.9 1.6075269e-17 
5762.4 1.5997103e-17 
5762.9 1.6044961e-17 
5763.4 1.6056138e-17 
5763.9 1.6120731e-17 
5764.4 1.6197323e-17 
5764.9 1.6289683e-17 
5765.4 1.6397435e-17 
5765.9 1.6491306e-17 
5766.4 1.657959e-17 
5766.9 1.6607675e-17 
5767.4 1.6647135e-17 
5767.9 1.6608616e-17 
5768.4 1.6626211e-17 
5768.9 1.6506731e-17 
5769.4 1.6408145e-17 
5769.9 1.6279038e-17 
5770.4 1.6105147e-17 
5770.9 1.6031638e-17 
5771.4 1.5996375e-17 
5771.9 1.6022395e-17 
5772.4 1.6187524e-17 
5772.9 1.6357064e-17 
5773.4 1.6593594e-17 
5773.9 1.6829311e-17 
5774.4 1.7002285e-17 
5774.9 1.7121492e-17 
5775.4 1.7203193e-17 
5775.9 1.71286e-17 
5776.4 1.7150334e-17 
5776.9 1.6998658e-17 
5777.4 1.6887822e-17 
5777.9 1.6744077e-17 
5778.4 1.6597288e-17 
5778.9 1.6474666e-17 
5779.4 1.6436615e-17 
5779.9 1.6381624e-17 
5780.4 1.6398458e-17 
5780.9 1.6429026e-17 
5781.4 1.6459145e-17 
5781.9 1.6556648e-17 
5782.4 1.6599442e-17 
5782.9 1.6624283e-17 
5783.4 1.6638848e-17 
5783.8 1.6642133e-17 
5784.3 1.6610453e-17 
5784.8 1.6584159e-17 
5785.3 1.6551178e-17 
5785.8 1.6561073e-17 
5786.3 1.6555463e-17 
5786.8 1.6592004e-17 
5787.3 1.6586885e-17 
5787.8 1.6542512e-17 
5788.3 1.6526402e-17 
5788.8 1.6350642e-17 
5789.3 1.6297942e-17 
5789.8 1.6132012e-17 
5790.3 1.6059908e-17 
5790.8 1.6000258e-17 
5791.3 1.6074118e-17 
5791.8 1.6135539e-17 
5792.3 1.626534e-17 
5792.8 1.6395e-17 
5793.3 1.6510654e-17 
5793.8 1.660631e-17 
5794.3 1.6643232e-17 
5794.8 1.6644071e-17 
5795.3 1.6636858e-17 
5795.8 1.6556691e-17 
5796.3 1.654706e-17 
5796.8 1.6503233e-17 
5797.3 1.6517031e-17 
5797.8 1.6525652e-17 
5798.3 1.6594905e-17 
5798.8 1.6658458e-17 
5799.3 1.6768652e-17 
5799.8 1.6851502e-17 
5800.3 1.6935843e-17 
5800.8 1.6999768e-17 
5801.3 1.7000778e-17 
5801.8 1.7059357e-17 
5802.3 1.7043414e-17 
5802.8 1.7015802e-17 
5803.3 1.702628e-17 
5803.8 1.6969953e-17 
5804.3 1.6999024e-17 
5804.8 1.7051757e-17 
5805.3 1.7099344e-17 
5805.8 1.7098555e-17 
5806.3 1.7124508e-17 
5806.8 1.7096831e-17 
5807.3 1.7048693e-17 
5807.8 1.7016081e-17 
5808.3 1.6974114e-17 
5808.8 1.6877193e-17 
5809.3 1.6792294e-17 
5809.8 1.6832537e-17 
5810.3 1.6784413e-17 
5810.8 1.6796401e-17 
5811.3 1.6766534e-17 
5811.8 1.6770048e-17 
5812.3 1.679477e-17 
5812.8 1.6767815e-17 
5813.3 1.6780929e-17 
5813.8 1.6767666e-17 
5814.3 1.6765289e-17 
5814.8 1.6807463e-17 
5815.3 1.6853169e-17 
5815.8 1.694697e-17 
5816.3 1.7006658e-17 
5816.8 1.7125668e-17 
5817.3 1.7126878e-17 
5817.8 1.7188172e-17 
5818.3 1.7161482e-17 
5818.8 1.7165339e-17 
5819.3 1.7144147e-17 
5819.8 1.7100658e-17 
5820.3 1.7086831e-17 
5820.8 1.7003934e-17 
5821.3 1.6988348e-17 
5821.8 1.6893084e-17 
5822.3 1.6880401e-17 
5822.8 1.6866697e-17 
5823.3 1.6831415e-17 
5823.8 1.6811988e-17 
5824.3 1.6756507e-17 
5824.8 1.6687751e-17 
5825.3 1.6533e-17 
5825.8 1.6524577e-17 
5826.3 1.6410369e-17 
5826.8 1.6454927e-17 
5827.3 1.6463106e-17 
5827.8 1.6498911e-17 
5828.3 1.655745e-17 
5828.8 1.6538784e-17 
5829.3 1.6554232e-17 
5829.8 1.6499098e-17 
5830.3 1.6448897e-17 
5830.8 1.6405755e-17 
5831.3 1.6328719e-17 
5831.8 1.6262854e-17 
5832.3 1.6209906e-17 
5832.8 1.617273e-17 
5833.3 1.6034146e-17 
5833.8 1.6004835e-17 
5834.3 1.5935173e-17 
5834.8 1.5959674e-17 
5835.3 1.5943156e-17 
5835.8 1.5890988e-17 
5836.3 1.5912151e-17 
5836.8 1.5879067e-17 
5837.3 1.5896259e-17 
5837.8 1.5917309e-17 
5838.3 1.5886888e-17 
5838.8 1.5926383e-17 
5839.3 1.5935233e-17 
5839.8 1.6078337e-17 
5840.3 1.6163841e-17 
5840.8 1.6286013e-17 
5841.3 1.6337774e-17 
5841.8 1.6351694e-17 
5842.3 1.6327459e-17 
5842.8 1.626034e-17 
5843.3 1.6201555e-17 
5843.8 1.6056464e-17 
5844.3 1.600617e-17 
5844.8 1.5820495e-17 
5845.3 1.5776951e-17 
5845.8 1.5657363e-17 
5846.3 1.5578911e-17 
5846.8 1.5536687e-17 
5847.3 1.5513049e-17 
5847.8 1.5495852e-17 
5848.3 1.5502799e-17 
5848.8 1.549329e-17 
5849.3 1.5418841e-17 
5849.8 1.5394052e-17 
5850.3 1.5349421e-17 
5850.8 1.5309329e-17 
5851.3 1.5327057e-17 
5851.8 1.5415315e-17 
5852.3 1.5451597e-17 
5852.8 1.5555467e-17 
5853.3 1.5583391e-17 
5853.8 1.5652973e-17 
5854.3 1.5657767e-17 
5854.8 1.5767761e-17 
5855.3 1.5794573e-17 
5855.8 1.5818991e-17 
5856.3 1.5840542e-17 
5856.8 1.5864623e-17 
5857.3 1.5920123e-17 
5857.8 1.5931825e-17 
5858.3 1.6014536e-17 
5858.8 1.6018769e-17 
5859.3 1.6120051e-17 
5859.8 1.6149457e-17 
5860.3 1.6212711e-17 
5860.8 1.62494e-17 
5861.3 1.6279662e-17 
5861.8 1.6287402e-17 
5862.3 1.620588e-17 
5862.8 1.609351e-17 
5863.3 1.5862709e-17 
5863.8 1.5693314e-17 
5864.3 1.5488202e-17 
5864.8 1.5362692e-17 
5865.3 1.525499e-17 
5865.8 1.5170165e-17 
5866.3 1.50933e-17 
5866.8 1.5070901e-17 
5867.3 1.5017138e-17 
5867.8 1.4919977e-17 
5868.3 1.4847699e-17 
5868.8 1.4753907e-17 
5869.3 1.463096e-17 
5869.8 1.45213e-17 
5870.3 1.4387475e-17 
5870.8 1.43617e-17 
5871.3 1.4262413e-17 
5871.8 1.4293118e-17 
5872.3 1.4171484e-17 
5872.8 1.4184414e-17 
5873.3 1.4155106e-17 
5873.8 1.4187866e-17 
5874.3 1.4220324e-17 
5874.8 1.4343929e-17 
5875.3 1.4482418e-17 
5875.8 1.4558756e-17 
5876.3 1.4593998e-17 
5876.8 1.4609702e-17 
5877.3 1.4557065e-17 
5877.8 1.4542973e-17 
5878.3 1.4507891e-17 
5878.8 1.4421834e-17 
5879.3 1.4297852e-17 
5879.8 1.4265722e-17 
5880.3 1.4233582e-17 
5880.8 1.4262004e-17 
5881.3 1.4253608e-17 
5881.8 1.4175256e-17 
5882.3 1.4101756e-17 
5882.8 1.416194e-17 
5883.3 1.4168102e-17 
5883.8 1.4128416e-17 
5884.3 1.4063773e-17 
5884.8 1.3972095e-17 
5885.3 1.3882164e-17 
5885.8 1.3796632e-17 
5886.3 1.3747173e-17 
5886.8 1.3683686e-17 
5887.3 1.3641816e-17 
5887.8 1.3515674e-17 
5888.3 1.3611637e-17 
5888.8 1.3611169e-17 
5889.3 1.3720017e-17 
5889.8 1.3848982e-17 
5890.3 1.3925086e-17 
5890.8 1.4102084e-17 
5891.3 1.4163047e-17 
5891.8 1.4251796e-17 
5892.3 1.4298519e-17 
5892.8 1.430715e-17 
5893.3 1.4283307e-17 
5893.8 1.4212456e-17 
5894.3 1.4157718e-17 
5894.8 1.4059632e-17 
5895.3 1.3978756e-17 
5895.8 1.3835247e-17 
5896.3 1.3758459e-17 
5896.8 1.3640218e-17 
5897.3 1.3583298e-17 
5897.8 1.359233e-17 
5898.3 1.3564776e-17 
5898.8 1.3644714e-17 
5899.3 1.3716604e-17 
5899.8 1.3823961e-17 
5900.3 1.3978821e-17 
5900.8 1.4104944e-17 
5901.3 1.4286529e-17 
5901.8 1.4339201e-17 
5902.3 1.4354523e-17 
5902.8 1.4291872e-17 
5903.3 1.4194153e-17 
5903.8 1.4035575e-17 
5904.3 1.3822671e-17 
5904.8 1.3681341e-17 
5905.3 1.3550856e-17 
5905.8 1.3535132e-17 
5906.3 1.3522524e-17 
5906.8 1.3607471e-17 
5907.3 1.3704466e-17 
5907.8 1.3813217e-17 
5908.2 1.3930361e-17 
5908.7 1.4033499e-17 
5909.2 1.412246e-17 
5909.7 1.426227e-17 
5910.2 1.4345305e-17 
5910.7 1.4445406e-17 
5911.2 1.4460611e-17 
5911.7 1.4483332e-17 
5912.2 1.4389589e-17 
5912.7 1.4330511e-17 
5913.2 1.4156203e-17 
5913.7 1.4053255e-17 
5914.2 1.3925641e-17 
5914.7 1.3769879e-17 
5915.2 1.3646617e-17 
5915.7 1.3587693e-17 
5916.2 1.3531557e-17 
5916.7 1.3502288e-17 
5917.2 1.3527142e-17 
5917.7 1.3555968e-17 
5918.2 1.3666941e-17 
5918.7 1.3725514e-17 
5919.2 1.3863615e-17 
5919.7 1.3834912e-17 
5920.2 1.3951954e-17 
5920.7 1.3953299e-17 
5921.2 1.4016889e-17 
5921.7 1.3920969e-17 
5922.2 1.38349e-17 
5922.7 1.3746821e-17 
5923.2 1.3674786e-17 
5923.7 1.3663842e-17 
5924.2 1.3629963e-17 
5924.7 1.3629404e-17 
5925.2 1.3568608e-17 
5925.7 1.3545024e-17 
5926.2 1.3478574e-17 
5926.7 1.3444102e-17 
5927.2 1.3434949e-17 
5927.7 1.3378785e-17 
5928.2 1.3371435e-17 
5928.7 1.3382885e-17 
5929.2 1.3335921e-17 
5929.7 1.3336969e-17 
5930.2 1.3414099e-17 
5930.7 1.3446223e-17 
5931.2 1.3497637e-17 
5931.7 1.3520325e-17 
5932.2 1.3542715e-17 
5932.7 1.3579801e-17 
5933.2 1.3535798e-17 
5933.7 1.3492146e-17 
5934.2 1.3389882e-17 
5934.7 1.3276637e-17 
5935.2 1.311899e-17 
5935.7 1.3022105e-17 
5936.2 1.282218e-17 
5936.7 1.2743892e-17 
5937.2 1.2633575e-17 
5937.7 1.2560227e-17 
5938.2 1.2473983e-17 
5938.7 1.2469921e-17 
5939.2 1.2432807e-17 
5939.7 1.24187e-17 
5940.2 1.2393295e-17 
5940.7 1.2275601e-17 
5941.2 1.2150182e-17 
5941.7 1.20935e-17 
5942.2 1.1954819e-17 
5942.7 1.1884304e-17 
5943.2 1.1822092e-17 
5943.7 1.1790292e-17 
5944.2 1.1833664e-17 
5944.7 1.1856549e-17 
5945.2 1.1848314e-17 
5945.7 1.1838727e-17 
5946.2 1.1766094e-17 
5946.7 1.1631185e-17 
5947.2 1.1589322e-17 
5947.7 1.1489365e-17 
5948.2 1.1491314e-17 
5948.7 1.1480667e-17 
5949.2 1.1532032e-17 
5949.7 1.162269e-17 
5950.2 1.1712675e-17 
5950.7 1.1851275e-17 
5951.2 1.1922753e-17 
5951.7 1.1962758e-17 
5952.2 1.1945968e-17 
5952.7 1.1879189e-17 
5953.2 1.1822547e-17 
5953.7 1.1737271e-17 
5954.2 1.1687338e-17 
5954.7 1.1625457e-17 
5955.2 1.1651124e-17 
5955.7 1.1628666e-17 
5956.2 1.1656845e-17 
5956.7 1.1611405e-17 
5957.2 1.1587939e-17 
5957.7 1.161795e-17 
5958.2 1.1508381e-17 
5958.7 1.1519645e-17 
5959.2 1.1396076e-17 
5959.7 1.1363358e-17 
5960.2 1.1242861e-17 
5960.7 1.1191416e-17 
5961.2 1.1158705e-17 
5961.7 1.1180513e-17 
5962.2 1.1171534e-17 
5962.7 1.1104231e-17 
5963.2 1.1109891e-17 
5963.7 1.1087504e-17 
5964.2 1.1107796e-17 
5964.7 1.1108785e-17 
5965.2 1.1126616e-17 
5965.7 1.1147949e-17 
5966.2 1.1165183e-17 
5966.7 1.1170295e-17 
5967.2 1.1120519e-17 
5967.7 1.1055119e-17 
5968.2 1.0957805e-17 
5968.7 1.0853741e-17 
5969.2 1.0763127e-17 
5969.7 1.0665231e-17 
5970.2 1.0640097e-17 
5970.7 1.067613e-17 
5971.2 1.0722963e-17 
5971.7 1.0811939e-17 
5972.2 1.0865003e-17 
5972.7 1.0898056e-17 
5973.2 1.0920732e-17 
5973.7 1.1005547e-17 
5974.2 1.1033017e-17 
5974.7 1.1064359e-17 
5975.2 1.1020575e-17 
5975.7 1.1003112e-17 
5976.2 1.0979172e-17 
5976.7 1.0948588e-17 
5977.2 1.0959971e-17 
5977.7 1.0933418e-17 
5978.2 1.0935001e-17 
5978.7 1.097541e-17 
5979.2 1.1024561e-17 
5979.7 1.1020578e-17 
5980.2 1.1090384e-17 
5980.7 1.102823e-17 
5981.2 1.1001221e-17 
5981.7 1.0891746e-17 
5982.2 1.0774953e-17 
5982.7 1.0664774e-17 
5983.2 1.0593179e-17 
5983.7 1.0547978e-17 
5984.2 1.0524274e-17 
5984.7 1.0554533e-17 
5985.2 1.0540269e-17 
5985.7 1.0574449e-17 
5986.2 1.0527521e-17 
5986.7 1.049304e-17 
5987.2 1.0440349e-17 
5987.7 1.0358091e-17 
5988.2 1.0287166e-17 
5988.7 1.0190912e-17 
5989.2 1.0165523e-17 
5989.7 1.0113044e-17 
5990.2 1.0128258e-17 
5990.7 1.0125804e-17 
5991.2 1.0206649e-17 
5991.7 1.0261446e-17 
5992.2 1.0338635e-17 
5992.7 1.0395028e-17 
5993.2 1.0433057e-17 
5993.7 1.046719e-17 
5994.2 1.0399936e-17 
5994.7 1.0346071e-17 
5995.2 1.0224872e-17 
5995.7 1.015887e-17 
5996.2 1.0052066e-17 
5996.7 1.0074086e-17 
5997.2 1.006328e-17 
5997.7 1.0139379e-17 
5998.2 1.021735e-17 
5998.7 1.029868e-17 
5999.2 1.0416194e-17 
5999.7 1.0466673e-17 
6000.2 1.0485592e-17 
6000.7 1.0427913e-17 
6001.2 1.0348086e-17 
6001.7 1.0135821e-17 
6002.2 9.9582379e-18 
6002.7 9.7340689e-18 
6003.2 9.5724617e-18 
6003.7 9.4780331e-18 
6004.2 9.3617622e-18 
6004.7 9.3170079e-18 
6005.2 9.2909504e-18 
6005.7 9.2944406e-18 
6006.2 9.301861e-18 
6006.7 9.3558567e-18 
6007.2 9.3883315e-18 
6007.7 9.4517406e-18 
6008.2 9.4872512e-18 
6008.7 9.4746654e-18 
6009.2 9.4529915e-18 
6009.7 9.4135776e-18 
6010.2 9.3606398e-18 
6010.7 9.3292287e-18 
6011.2 9.3404009e-18 
6011.7 9.3088094e-18 
6012.2 9.3425521e-18 
6012.7 9.3259671e-18 
6013.2 9.3310474e-18 
6013.7 9.3380356e-18 
6014.2 9.3891472e-18 
6014.7 9.3354569e-18 
6015.2 9.297646e-18 
6015.7 9.2007637e-18 
6016.2 9.0844088e-18 
6016.7 9.0033694e-18 
6017.2 8.9325801e-18 
6017.7 8.8104952e-18 
6018.2 8.7756126e-18 
6018.7 8.7187812e-18 
6019.2 8.6433063e-18 
6019.7 8.6183782e-18 
6020.2 8.5300412e-18 
6020.7 8.5195538e-18 
6021.2 8.5114244e-18 
6021.7 8.5200747e-18 
6022.2 8.4699603e-18 
6022.7 8.4737344e-18 
6023.2 8.4464347e-18 
6023.7 8.4777721e-18 
6024.2 8.4006608e-18 
6024.7 8.4406376e-18 
6025.2 8.3737723e-18 
6025.7 8.3820509e-18 
6026.2 8.356684e-18 
6026.7 8.3690396e-18 
6027.2 8.3803958e-18 
6027.7 8.4194694e-18 
6028.2 8.4055278e-18 
6028.7 8.4672081e-18 
6029.2 8.5471736e-18 
6029.7 8.6284835e-18 
6030.2 8.7414387e-18 
6030.7 8.7948996e-18 
6031.2 8.89851e-18 
6031.7 8.9501351e-18 
6032.2 9.0167328e-18 
6032.6 9.0683995e-18 
6033.1 9.084969e-18 
6033.6 9.0751569e-18 
6034.1 9.0688137e-18 
6034.6 9.027143e-18 
6035.1 8.9767743e-18 
6035.6 8.8959745e-18 
6036.1 8.7433732e-18 
6036.6 8.5965184e-18 
6037.1 8.4638892e-18 
6037.6 8.3582882e-18 
6038.1 8.2379328e-18 
6038.6 8.1823407e-18 
6039.1 8.1451565e-18 
6039.6 8.15719e-18 
6040.1 8.2132625e-18 
6040.6 8.2879848e-18 
6041.1 8.3608214e-18 
6041.6 8.432265e-18 
6042.1 8.4541689e-18 
6042.6 8.4652659e-18 
6043.1 8.4304871e-18 
6043.6 8.3897497e-18 
6044.1 8.3331282e-18 
6044.6 8.2245536e-18 
6045.1 8.0536778e-18 
6045.6 7.9395183e-18 
6046.1 7.8025626e-18 
6046.6 7.7331774e-18 
6047.1 7.6882577e-18 
6047.6 7.643293e-18 
6048.1 7.6758956e-18 
6048.6 7.7083438e-18 
6049.1 7.8184048e-18 
6049.6 7.9299267e-18 
6050.1 8.086321e-18 
6050.6 8.1965206e-18 
6051.1 8.3270284e-18 
6051.6 8.3223756e-18 
6052.1 8.3033059e-18 
6052.6 8.1828545e-18 
6053.1 8.0640648e-18 
6053.6 7.8826556e-18 
6054.1 7.7316104e-18 
6054.6 7.5893688e-18 
6055.1 7.4289793e-18 
6055.6 7.3789281e-18 
6056.1 7.2737413e-18 
6056.6 7.3022786e-18 
6057.1 7.2704143e-18 
6057.6 7.3108927e-18 
6058.1 7.2760817e-18 
6058.6 7.3042333e-18 
6059.1 7.2989769e-18 
6059.6 7.274029e-18 
6060.1 7.2749978e-18 
6060.6 7.2638442e-18 
6061.1 7.3166805e-18 
6061.6 7.313894e-18 
6062.1 7.3329531e-18 
6062.6 7.3573056e-18 
6063.1 7.3635318e-18 
6063.6 7.3778242e-18 
6064.1 7.3971709e-18 
6064.6 7.4504598e-18 
6065.1 7.4544905e-18 
6065.6 7.4945475e-18 
6066.1 7.4936214e-18 
6066.6 7.4647295e-18 
6067.1 7.41177e-18 
6067.6 7.2958541e-18 
6068.1 7.2030227e-18 
6068.6 7.0740937e-18 
6069.1 6.9812489e-18 
6069.6 6.8694122e-18 
6070.1 6.8251669e-18 
6070.6 6.8132519e-18 
6071.1 6.8237024e-18 
6071.6 6.8644262e-18 
6072.1 6.9141856e-18 
6072.6 6.9733431e-18 
6073.1 7.0474043e-18 
6073.6 7.1141602e-18 
6074.1 7.1733514e-18 
6074.6 7.2316364e-18 
6075.1 7.2934127e-18 
6075.6 7.3564743e-18 
6076.1 7.4058094e-18 
6076.6 7.4241352e-18 
6077.1 7.4379771e-18 
6077.6 7.4203611e-18 
6078.1 7.3952084e-18 
6078.6 7.3609333e-18 
6079.1 7.3456742e-18 
6079.6 7.3004101e-18 
6080.1 7.3035756e-18 
6080.6 7.2575719e-18 
6081.1 7.2464376e-18 
6081.6 7.2465414e-18 
6082.1 7.2979855e-18 
6082.6 7.3132376e-18 
6083.1 7.3849734e-18 
6083.6 7.4075837e-18 
6084.1 7.4225976e-18 
6084.6 7.4656784e-18 
6085.1 7.5028663e-18 
6085.6 7.5370033e-18 
6086.1 7.5833333e-18 
6086.6 7.6025411e-18 
6087.1 7.60347e-18 
6087.6 7.6273595e-18 
6088.1 7.5721328e-18 
6088.6 7.5635392e-18 
6089.1 7.5088544e-18 
6089.6 7.4402062e-18 
6090.1 7.3516051e-18 
6090.6 7.3209928e-18 
6091.1 7.2376591e-18 
6091.6 7.2436004e-18 
6092.1 7.2830718e-18 
6092.6 7.3427486e-18 
6093.1 7.461276e-18 
6093.6 7.5830808e-18 
6094.1 7.7087848e-18 
6094.6 7.8528406e-18 
6095.1 7.9309449e-18 
6095.6 7.9998406e-18 
6096.1 8.0414048e-18 
6096.6 8.0791679e-18 
6097.1 8.0516559e-18 
6097.6 8.0352404e-18 
6098.1 7.9920368e-18 
6098.6 7.9765706e-18 
6099.1 7.9741841e-18 
6099.6 7.9160577e-18 
6100.1 7.8743552e-18 
6100.6 7.7587833e-18 
6101.1 7.6729103e-18 
6101.6 7.5451118e-18 
6102.1 7.4210554e-18 
6102.6 7.2970245e-18 
6103.1 7.1844103e-18 
6103.6 7.0855581e-18 
6104.1 7.068903e-18 
6104.6 7.0602994e-18 
6105.1 7.1309449e-18 
6105.6 7.1730966e-18 
6106.1 7.2018352e-18 
6106.6 7.2005563e-18 
6107.1 7.1357287e-18 
6107.6 7.0220657e-18 
6108.1 6.8973376e-18 
6108.6 6.7514726e-18 
6109.1 6.6065769e-18 
6109.6 6.5463963e-18 
6110.1 6.5039152e-18 
6110.6 6.5337342e-18 
6111.1 6.5417867e-18 
6111.6 6.5957724e-18 
6112.1 6.6639381e-18 
6112.6 6.7378721e-18 
6113.1 6.7995448e-18 
6113.6 6.9114715e-18 
6114.1 6.9498277e-18 
6114.6 7.0590253e-18 
6115.1 7.0976725e-18 
6115.6 7.1197218e-18 
6116.1 7.1589844e-18 
6116.6 7.1312209e-18 
6117.1 7.1440787e-18 
6117.6 7.125537e-18 
6118.1 7.1346151e-18 
6118.6 7.0824777e-18 
6119.1 7.0861832e-18 
6119.6 7.0449425e-18 
6120.1 7.028037e-18 
6120.6 7.0082691e-18 
6121.1 6.9995176e-18 
6121.6 7.0463675e-18 
6122.1 7.076416e-18 
6122.6 7.1206719e-18 
6123.1 7.1456697e-18 
6123.6 7.1609013e-18 
6124.1 7.1537205e-18 
6124.6 7.1367783e-18 
6125.1 7.0689032e-18 
6125.6 7.0119117e-18 
6126.1 6.9321087e-18 
6126.6 6.8426354e-18 
6127.1 6.8202679e-18 
6127.6 6.8075936e-18 
6128.1 6.8605831e-18 
6128.6 6.9234344e-18 
6129.1 6.9855813e-18 
6129.6 7.0993554e-18 
6130.1 7.1655554e-18 
6130.6 7.2070493e-18 
6131.1 7.2653159e-18 
6131.6 7.2799546e-18 
6132.1 7.2685743e-18 
6132.6 7.2717047e-18 
6133.1 7.2273127e-18 
6133.6 7.223626e-18 
6134.1 7.1741504e-18 
6134.6 7.1141006e-18 
6135.1 7.0723763e-18 
6135.6 7.0070015e-18 
6136.1 6.942109e-18 
6136.6 6.8711064e-18 
6137.1 6.8124074e-18 
6137.6 6.7388408e-18 
6138.1 6.7314025e-18 
6138.6 6.635099e-18 
6139.1 6.6835075e-18 
6139.6 6.6249895e-18 
6140.1 6.6346147e-18 
6140.6 6.6450438e-18 
6141.1 6.6831103e-18 
6141.6 6.7688602e-18 
6142.1 6.8557813e-18 
6142.6 6.9587591e-18 
6143.1 7.0479617e-18 
6143.6 7.1352057e-18 
6144.1 7.1643602e-18 
6144.6 7.211918e-18 
6145.1 7.2081673e-18 
6145.6 7.2415859e-18 
6146.1 7.2435331e-18 
6146.6 7.2868371e-18 
6147.1 7.2952891e-18 
6147.6 7.3324128e-18 
6148.1 7.3106941e-18 
6148.6 7.2955605e-18 
6149.1 7.1865206e-18 
6149.6 7.1048497e-18 
6150.1 6.9583391e-18 
6150.6 6.8298862e-18 
6151.1 6.7272589e-18 
6151.6 6.595892e-18 
6152.1 6.5636982e-18 
6152.6 6.5233055e-18 
6153.1 6.5456413e-18 
6153.6 6.5732716e-18 
6154.1 6.660853e-18 
6154.6 6.6882482e-18 
6155.1 6.7573563e-18 
6155.6 6.7550997e-18 
6156.1 6.7478689e-18 
6156.6 6.7029954e-18 
6157.0 6.6162208e-18 
6157.5 6.5453567e-18 
6158.0 6.4587244e-18 
6158.5 6.4546193e-18 
6159.0 6.4248662e-18 
6159.5 6.4596428e-18 
6160.0 6.4715481e-18 
6160.5 6.5645315e-18 
6161.0 6.606461e-18 
6161.5 6.7166312e-18 
6162.0 6.7837274e-18 
6162.5 6.860038e-18 
6163.0 6.9653791e-18 
6163.5 6.9645682e-18 
6164.0 7.0436283e-18 
6164.5 7.0033071e-18 
6165.0 7.0039721e-18 
6165.5 6.9530425e-18 
6166.0 6.9057737e-18 
6166.5 6.8711806e-18 
6167.0 6.7625537e-18 
6167.5 6.7266053e-18 
6168.0 6.6271171e-18 
6168.5 6.5792869e-18 
6169.0 6.5268072e-18 
6169.5 6.5113739e-18 
6170.0 6.5041515e-18 
6170.5 6.4882673e-18 
6171.0 6.5084302e-18 
6171.5 6.4817735e-18 
6172.0 6.5319453e-18 
6172.5 6.52365e-18 
6173.0 6.6009283e-18 
6173.5 6.6725112e-18 
6174.0 6.7362931e-18 
6174.5 6.8717397e-18 
6175.0 6.9343341e-18 
6175.5 7.0190331e-18 
6176.0 7.0945481e-18 
6176.5 7.1291319e-18 
6177.0 7.2114515e-18 
6177.5 7.2291877e-18 
6178.0 7.3343387e-18 
6178.5 7.352553e-18 
6179.0 7.4514652e-18 
6179.5 7.4554624e-18 
6180.0 7.5107824e-18 
6180.5 7.4781713e-18 
6181.0 7.4530375e-18 
6181.5 7.4218801e-18 
6182.0 7.3475833e-18 
6182.5 7.3552657e-18 
6183.0 7.3151802e-18 
6183.5 7.3614866e-18 
6184.0 7.3827301e-18 
6184.5 7.3933696e-18 
6185.0 7.3932692e-18 
6185.5 7.4256494e-18 
6186.0 7.4299546e-18 
6186.5 7.4234038e-18 
6187.0 7.4310214e-18 
6187.5 7.387478e-18 
6188.0 7.3296146e-18 
6188.5 7.2708356e-18 
6189.0 7.202475e-18 
6189.5 7.1665415e-18 
6190.0 7.1488624e-18 
6190.5 7.176429e-18 
6191.0 7.2045219e-18 
6191.5 7.2255062e-18 
6192.0 7.2845864e-18 
6192.5 7.2504005e-18 
6193.0 7.2615205e-18 
6193.5 7.1518669e-18 
6194.0 7.1246007e-18 
6194.5 7.013666e-18 
6195.0 6.9821248e-18 
6195.5 6.9484791e-18 
6196.0 6.9575673e-18 
6196.5 6.9630749e-18 
6197.0 6.9920611e-18 
6197.5 6.9891016e-18 
6198.0 6.9896193e-18 
6198.5 6.9205275e-18 
6199.0 6.904447e-18 
6199.5 6.857012e-18 
6200.0 6.8694132e-18 
6200.5 6.8121038e-18 
6201.0 6.8028456e-18 
6201.5 6.7437143e-18 
6202.0 6.6910444e-18 
6202.5 6.7011777e-18 
6203.0 6.6727782e-18 
6203.5 6.6701586e-18 
6204.0 6.7141855e-18 
6204.5 6.7730782e-18 
6205.0 6.8112431e-18 
6205.5 6.8755293e-18 
6206.0 6.8994239e-18 
6206.5 6.9299455e-18 
6207.0 6.9953856e-18 
6207.5 7.0126813e-18 
6208.0 7.1134088e-18 
6208.5 7.1669806e-18 
6209.0 7.2875675e-18 
6209.5 7.3902309e-18 
6210.0 7.5399892e-18 
6210.5 7.6490948e-18 
6211.0 7.7377185e-18 
6211.5 7.7802068e-18 
6212.0 7.7518406e-18 
6212.5 7.6538593e-18 
6213.0 7.5037662e-18 
6213.5 7.322491e-18 
6214.0 7.1245328e-18 
6214.5 6.9812606e-18 
6215.0 6.8529365e-18 
6215.5 6.7860296e-18 
6216.0 6.8157173e-18 
6216.5 6.8606938e-18 
6217.0 7.0018306e-18 
6217.5 7.1367133e-18 
6218.0 7.2501847e-18 
6218.5 7.4642056e-18 
6219.0 7.5445058e-18 
6219.5 7.6976872e-18 
6220.0 7.7170644e-18 
6220.5 7.7893639e-18 
6221.0 7.7132124e-18 
6221.5 7.7146772e-18 
6222.0 7.5779568e-18 
6222.5 7.497103e-18 
6223.0 7.4003943e-18 
6223.5 7.2837755e-18 
6224.0 7.197545e-18 
6224.5 7.1394333e-18 
6225.0 7.0916468e-18 
6225.5 7.0454912e-18 
6226.0 7.0330715e-18 
6226.5 7.000088e-18 
6227.0 7.0240507e-18 
6227.5 6.9982708e-18 
6228.0 7.0435613e-18 
6228.5 7.0382477e-18 
6229.0 7.1345399e-18 
6229.5 7.1750705e-18 
6230.0 7.2670122e-18 
6230.5 7.333806e-18 
6231.0 7.4275042e-18 
6231.5 7.4386615e-18 
6232.0 7.4922978e-18 
6232.5 7.4628311e-18 
6233.0 7.465512e-18 
6233.5 7.4136025e-18 
6234.0 7.3639637e-18 
6234.5 7.2906105e-18 
6235.0 7.2453939e-18 
6235.5 7.1376615e-18 
6236.0 7.0850083e-18 
6236.5 6.9860341e-18 
6237.0 6.9142417e-18 
6237.5 6.8216503e-18 
6238.0 6.742502e-18 
6238.5 6.6654065e-18 
6239.0 6.5982609e-18 
6239.5 6.5261301e-18 
6240.0 6.497666e-18 
6240.5 6.4793124e-18 
6241.0 6.4677583e-18 
6241.5 6.4958383e-18 
6242.0 6.4930658e-18 
6242.5 6.5898393e-18 
6243.0 6.6237447e-18 
6243.5 6.7385349e-18 
6244.0 6.7894761e-18 
6244.5 6.8760544e-18 
6245.0 6.8700486e-18 
6245.5 6.9123017e-18 
6246.0 6.8709887e-18 
6246.5 6.929052e-18 
6247.0 6.9362358e-18 
6247.5 6.9380545e-18 
6248.0 6.9632625e-18 
6248.5 6.9236318e-18 
6249.0 6.859333e-18 
6249.5 6.7587016e-18 
6250.0 6.6324189e-18 
6250.5 6.4407787e-18 
6251.0 6.3805631e-18 
6251.5 6.2231371e-18 
6252.0 6.1778186e-18 
6252.5 6.0867765e-18 
6253.0 6.1234092e-18 
6253.5 6.1286126e-18 
6254.0 6.1773067e-18 
6254.5 6.2444816e-18 
6255.0 6.3083657e-18 
6255.5 6.424913e-18 
6256.0 6.5405615e-18 
6256.5 6.6223223e-18 
6257.0 6.6983514e-18 
6257.5 6.7310986e-18 
6258.0 6.7695068e-18 
6258.5 6.7758784e-18 
6259.0 6.8346468e-18 
6259.5 6.8705559e-18 
6260.0 6.9937254e-18 
6260.5 7.097129e-18 
6261.0 7.2373067e-18 
6261.5 7.3815063e-18 
6262.0 7.4366521e-18 
6262.5 7.4381972e-18 
6263.0 7.3930121e-18 
6263.5 7.3073258e-18 
6264.0 7.1712729e-18 
6264.5 7.0499984e-18 
6265.0 6.9535339e-18 
6265.5 6.8317033e-18 
6266.0 6.8021521e-18 
6266.5 6.7435878e-18 
6267.0 6.7499347e-18 
6267.5 6.7186796e-18 
6268.0 6.7159444e-18 
6268.5 6.6157309e-18 
6269.0 6.5491409e-18 
6269.5 6.399389e-18 
6270.0 6.2970801e-18 
6270.5 6.1554653e-18 
6271.0 6.0574972e-18 
6271.5 5.9630529e-18 
6272.0 5.9003116e-18 
6272.5 5.9268704e-18 
6273.0 5.915239e-18 
6273.5 5.9636171e-18 
6274.0 6.0041579e-18 
6274.5 6.0894535e-18 
6275.0 6.1616327e-18 
6275.5 6.3055667e-18 
6276.0 6.4215877e-18 
6276.5 6.5716105e-18 
6277.0 6.6746009e-18 
6277.5 6.7536863e-18 
6278.0 6.8195237e-18 
6278.5 6.933887e-18 
6279.0 7.0608023e-18 
6279.5 7.085437e-18 
6280.0 7.0931988e-18 
6280.5 7.0771052e-18 
6281.0 7.0223049e-18 
6281.4 6.9627784e-18 
6281.9 6.9132759e-18 
6282.4 6.8361603e-18 
6282.9 6.7774458e-18 
6283.4 6.7539634e-18 
6283.9 6.6838725e-18 
6284.4 6.7257588e-18 
6284.9 6.7117775e-18 
6285.4 6.7209853e-18 
6285.9 6.6969258e-18 
6286.4 6.6854153e-18 
6286.9 6.6417188e-18 
6287.4 6.6509867e-18 
6287.9 6.62693e-18 
6288.4 6.6026356e-18 
6288.9 6.6462466e-18 
6289.4 6.6523189e-18 
6289.9 6.7037013e-18 
6290.4 6.7105204e-18 
6290.9 6.8470116e-18 
6291.4 7.0422993e-18 
6291.9 7.2370419e-18 
6292.4 7.1999097e-18 
6292.9 7.265201e-18 
6293.4 7.1173637e-18 
6293.9 7.392925e-18 
6294.4 7.6313119e-18 
6294.9 7.6825728e-18 
6295.4 7.8079084e-18 
6295.9 7.8031822e-18 
6296.4 7.7863023e-18 
6296.9 7.7408639e-18 
6297.4 7.6229906e-18 
6297.9 7.4640626e-18 
6298.4 7.5252848e-18 
6298.9 7.5105428e-18 
6299.4 7.6725615e-18 
6299.9 7.6411822e-18 
6300.4 7.586471e-18 
6300.9 7.51482e-18 
6301.4 7.4213447e-18 
6301.9 7.3545326e-18 
6302.4 7.2844709e-18 
6302.9 7.1900025e-18 
6303.4 7.1030741e-18 
6303.9 7.0782447e-18 
6304.4 7.0815761e-18 
6304.9 7.1285416e-18 
6305.4 7.1708618e-18 
6305.9 7.2119884e-18 
6306.4 7.244895e-18 
6306.9 7.3188673e-18 
6307.4 7.3333646e-18 
6307.9 7.3876346e-18 
6308.4 7.4448054e-18 
6308.9 7.5096174e-18 
6309.4 7.5790064e-18 
6309.9 7.588393e-18 
6310.4 7.6043825e-18 
6310.9 7.5948589e-18 
6311.4 7.5423449e-18 
6311.9 7.4633768e-18 
6312.4 7.3996099e-18 
6312.9 7.3332335e-18 
6313.4 7.3192949e-18 
6313.9 7.3273918e-18 
6314.4 7.3745165e-18 
6314.9 7.4825992e-18 
6315.4 7.5635212e-18 
6315.9 7.6531911e-18 
6316.4 7.7305475e-18 
6316.9 7.7493757e-18 
6317.4 7.7348358e-18 
6317.9 7.6601126e-18 
6318.4 7.5649832e-18 
6318.9 7.4727455e-18 
6319.4 7.3832511e-18 
6319.9 7.317493e-18 
6320.4 7.2705792e-18 
6320.9 7.2390641e-18 
6321.4 7.2632348e-18 
6321.9 7.2850553e-18 
6322.4 7.3672793e-18 
6322.9 7.4310254e-18 
6323.4 7.5847091e-18 
6323.9 7.6610804e-18 
6324.4 7.7989245e-18 
6324.9 7.8142799e-18 
6325.4 7.936853e-18 
6325.9 7.958666e-18 
6326.4 8.0471879e-18 
6326.9 8.1280522e-18 
6327.4 8.1993676e-18 
6327.9 8.2638581e-18 
6328.4 8.2682249e-18 
6328.9 8.2505253e-18 
6329.4 8.1598889e-18 
6329.9 8.0790622e-18 
6330.4 7.9343521e-18 
6330.9 7.8611863e-18 
6331.4 7.7655801e-18 
6331.9 7.6982922e-18 
6332.4 7.7151429e-18 
6332.9 7.6968282e-18 
6333.4 7.825889e-18 
6333.9 7.878946e-18 
6334.4 7.9823764e-18 
6334.9 8.0113689e-18 
6335.4 8.0408604e-18 
6335.9 7.9925366e-18 
6336.4 7.9847833e-18 
6336.9 7.9020938e-18 
6337.4 7.8160886e-18 
6337.9 7.7555882e-18 
6338.4 7.6515689e-18 
6338.9 7.6284422e-18 
6339.4 7.6078721e-18 
6339.9 7.6312973e-18 
6340.4 7.7071284e-18 
6340.9 7.779548e-18 
6341.4 7.8780098e-18 
6341.9 7.9480078e-18 
6342.4 8.0476652e-18 
6342.9 8.1251286e-18 
6343.4 8.1414951e-18 
6343.9 8.1003635e-18 
6344.4 8.0498068e-18 
6344.9 8.007669e-18 
6345.4 7.9280813e-18 
6345.9 7.937479e-18 
6346.4 7.9090566e-18 
6346.9 7.9156832e-18 
6347.4 7.9578884e-18 
6347.9 7.9772908e-18 
6348.4 8.0195539e-18 
6348.9 8.0572572e-18 
6349.4 8.0906506e-18 
6349.9 8.163527e-18 
6350.4 8.2389179e-18 
6350.9 8.2960566e-18 
6351.4 8.3667129e-18 
6351.9 8.4154908e-18 
6352.4 8.353799e-18 
6352.9 8.346954e-18 
6353.4 8.2770536e-18 
6353.9 8.2151944e-18 
6354.4 8.179612e-18 
6354.9 8.0810164e-18 
6355.4 8.0571044e-18 
6355.9 8.0390912e-18 
6356.4 8.0604051e-18 
6356.9 8.1038713e-18 
6357.4 8.1218788e-18 
6357.9 8.0782523e-18 
6358.4 8.060007e-18 
6358.9 8.0464769e-18 
6359.4 8.0504863e-18 
6359.9 8.1141535e-18 
6360.4 8.2098168e-18 
6360.9 8.3230881e-18 
6361.4 8.4971517e-18 
6361.9 8.6718937e-18 
6362.4 8.8559878e-18 
6362.9 9.0240599e-18 
6363.4 9.1254181e-18 
6363.9 9.202765e-18 
6364.4 9.2548818e-18 
6364.9 9.2598498e-18 
6365.4 9.2237423e-18 
6365.9 9.1720115e-18 
6366.4 9.1428197e-18 
6366.9 9.0663205e-18 
6367.4 9.0467774e-18 
6367.9 9.002586e-18 
6368.4 9.0097698e-18 
6368.9 8.9644701e-18 
6369.4 8.9548055e-18 
6369.9 8.9341237e-18 
6370.4 8.9227964e-18 
6370.9 8.9570182e-18 
6371.4 8.9682539e-18 
6371.9 9.032945e-18 
6372.4 9.0818072e-18 
6372.9 9.1302812e-18 
6373.4 9.1922079e-18 
6373.9 9.256452e-18 
6374.4 9.2968388e-18 
6374.9 9.3370184e-18 
6375.4 9.3982674e-18 
6375.9 9.4206711e-18 
6376.4 9.4957799e-18 
6376.9 9.5797838e-18 
6377.4 9.6394663e-18 
6377.9 9.761471e-18 
6378.4 9.8057562e-18 
6378.9 9.891985e-18 
6379.4 9.9686399e-18 
6379.9 1.0065543e-17 
6380.4 1.0108355e-17 
6380.9 1.0192006e-17 
6381.4 1.0219587e-17 
6381.9 1.0223276e-17 
6382.4 1.02182e-17 
6382.9 1.0186269e-17 
6383.4 1.0132444e-17 
6383.9 1.0102242e-17 
6384.4 1.0026643e-17 
6384.9 1.0050829e-17 
6385.4 1.0001912e-17 
6385.9 1.0091239e-17 
6386.4 1.0063512e-17 
6386.9 1.0184753e-17 
6387.4 1.0191092e-17 
6387.9 1.0221872e-17 
6388.4 1.0257675e-17 
6388.9 1.0232342e-17 
6389.4 1.0279518e-17 
6389.9 1.0256737e-17 
6390.4 1.0291014e-17 
6390.9 1.0288977e-17 
6391.4 1.0369377e-17 
6391.9 1.0339171e-17 
6392.4 1.0285167e-17 
6392.9 1.022825e-17 
6393.4 1.0094431e-17 
6393.9 1.0066494e-17 
6394.4 9.9025986e-18 
6394.9 9.8554977e-18 
6395.4 9.7760967e-18 
6395.9 9.7575371e-18 
6396.4 9.7316417e-18 
6396.9 9.7473575e-18 
6397.4 9.7562119e-18 
6397.9 9.7784627e-18 
6398.4 9.8394075e-18 
6398.9 9.8701852e-18 
6399.4 9.9763422e-18 
6399.9 1.0010149e-17 
6400.4 1.0083458e-17 
6400.9 1.0107396e-17 
6401.4 1.0198727e-17 
6401.9 1.0222845e-17 
6402.4 1.0272647e-17 
6402.9 1.0269624e-17 
6403.4 1.0307984e-17 
6403.9 1.0295515e-17 
6404.4 1.034348e-17 
6404.9 1.035996e-17 
6405.4 1.0429471e-17 
6405.8 1.045905e-17 
6406.3 1.0549001e-17 
6406.8 1.0607382e-17 
6407.3 1.0730736e-17 
6407.8 1.0808344e-17 
6408.3 1.0916455e-17 
6408.8 1.0940582e-17 
6409.3 1.0964073e-17 
6409.8 1.0933357e-17 
6410.3 1.0950114e-17 
6410.8 1.0869737e-17 
6411.3 1.0854886e-17 
6411.8 1.080224e-17 
6412.3 1.0822915e-17 
6412.8 1.0881528e-17 
6413.3 1.0981381e-17 
6413.8 1.1038192e-17 
6414.3 1.1118144e-17 
6414.8 1.1149059e-17 
6415.3 1.1097859e-17 
6415.8 1.1047918e-17 
6416.3 1.0966365e-17 
6416.8 1.0909707e-17 
6417.3 1.0895062e-17 
6417.8 1.0876993e-17 
6418.3 1.096908e-17 
6418.8 1.1014776e-17 
6419.3 1.1104037e-17 
6419.8 1.114859e-17 
6420.3 1.1188388e-17 
6420.8 1.1182562e-17 
6421.3 1.1161786e-17 
6421.8 1.1113634e-17 
6422.3 1.1104245e-17 
6422.8 1.117505e-17 
6423.3 1.1231118e-17 
6423.8 1.132302e-17 
6424.3 1.1385431e-17 
6424.8 1.14368e-17 
6425.3 1.1497727e-17 
6425.8 1.1494349e-17 
6426.3 1.1511572e-17 
6426.8 1.1531918e-17 
6427.3 1.1586833e-17 
6427.8 1.161948e-17 
6428.3 1.1692848e-17 
6428.8 1.1721099e-17 
6429.3 1.1747883e-17 
6429.8 1.1720585e-17 
6430.3 1.168791e-17 
6430.8 1.1677694e-17 
6431.3 1.1620222e-17 
6431.8 1.155763e-17 
6432.3 1.1498405e-17 
6432.8 1.146006e-17 
6433.3 1.1413221e-17 
6433.8 1.1437938e-17 
6434.3 1.1478529e-17 
6434.8 1.1481036e-17 
6435.3 1.1575243e-17 
6435.8 1.1552517e-17 
6436.3 1.1544597e-17 
6436.8 1.1479972e-17 
6437.3 1.1384752e-17 
6437.8 1.1222205e-17 
6438.3 1.1073577e-17 
6438.8 1.0953944e-17 
6439.3 1.0885168e-17 
6439.8 1.0889313e-17 
6440.3 1.0932161e-17 
6440.8 1.1110841e-17 
6441.3 1.1251286e-17 
6441.8 1.1476441e-17 
6442.3 1.1669855e-17 
6442.8 1.1859991e-17 
6443.3 1.1975512e-17 
6443.8 1.2059898e-17 
6444.3 1.2077689e-17 
6444.8 1.2053438e-17 
6445.3 1.2038249e-17 
6445.8 1.1953294e-17 
6446.3 1.1892856e-17 
6446.8 1.1814701e-17 
6447.3 1.1767981e-17 
6447.8 1.1700438e-17 
6448.3 1.1686752e-17 
6448.8 1.1624704e-17 
6449.3 1.1644992e-17 
6449.8 1.1616803e-17 
6450.3 1.1627462e-17 
6450.8 1.1634765e-17 
6451.3 1.1682042e-17 
6451.8 1.1723409e-17 
6452.3 1.1835521e-17 
6452.8 1.190603e-17 
6453.3 1.196822e-17 
6453.8 1.2026399e-17 
6454.3 1.2086832e-17 
6454.8 1.2118693e-17 
6455.3 1.2146465e-17 
6455.8 1.215981e-17 
6456.3 1.2135748e-17 
6456.8 1.2133033e-17 
6457.3 1.2088008e-17 
6457.8 1.2096925e-17 
6458.3 1.2074563e-17 
6458.8 1.2065787e-17 
6459.3 1.2065961e-17 
6459.8 1.2100893e-17 
6460.3 1.2111234e-17 
6460.8 1.2186072e-17 
6461.3 1.2193266e-17 
6461.8 1.2224549e-17 
6462.3 1.2212458e-17 
6462.8 1.2234347e-17 
6463.3 1.221609e-17 
6463.8 1.2232467e-17 
6464.3 1.2208654e-17 
6464.8 1.2207594e-17 
6465.3 1.2171162e-17 
6465.8 1.2137287e-17 
6466.3 1.2122086e-17 
6466.8 1.207346e-17 
6467.3 1.2046884e-17 
6467.8 1.1975669e-17 
6468.3 1.1973215e-17 
6468.8 1.1965075e-17 
6469.3 1.1965202e-17 
6469.8 1.1994497e-17 
6470.3 1.1968101e-17 
6470.8 1.2022873e-17 
6471.3 1.1995805e-17 
6471.8 1.2026436e-17 
6472.3 1.2000666e-17 
6472.8 1.1971476e-17 
6473.3 1.1961232e-17 
6473.8 1.1909303e-17 
6474.3 1.1897147e-17 
6474.8 1.1878029e-17 
6475.3 1.1918177e-17 
6475.8 1.1902971e-17 
6476.3 1.2014956e-17 
6476.8 1.2090234e-17 
6477.3 1.2223835e-17 
6477.8 1.2352227e-17 
6478.3 1.2516567e-17 
6478.8 1.2601669e-17 
6479.3 1.2756283e-17 
6479.8 1.279766e-17 
6480.3 1.2869014e-17 
6480.8 1.2875162e-17 
6481.3 1.2889639e-17 
6481.8 1.2829729e-17 
6482.3 1.278332e-17 
6482.8 1.269927e-17 
6483.3 1.2621331e-17 
6483.8 1.2542631e-17 
6484.3 1.2450237e-17 
6484.8 1.2412491e-17 
6485.3 1.2331315e-17 
6485.8 1.2365481e-17 
6486.3 1.2316184e-17 
6486.8 1.2356349e-17 
6487.3 1.2337042e-17 
6487.8 1.2356099e-17 
6488.3 1.2343378e-17 
6488.8 1.2338948e-17 
6489.3 1.2350761e-17 
6489.8 1.2327977e-17 
6490.3 1.2368477e-17 
6490.8 1.2326621e-17 
6491.3 1.2319409e-17 
6491.8 1.2290199e-17 
6492.3 1.2190827e-17 
6492.8 1.2075523e-17 
6493.3 1.1892944e-17 
6493.8 1.1755046e-17 
6494.3 1.1531989e-17 
6494.8 1.1422355e-17 
6495.3 1.1275658e-17 
6495.8 1.1224056e-17 
6496.3 1.1166312e-17 
6496.8 1.1184873e-17 
6497.3 1.1240397e-17 
6497.8 1.1333974e-17 
6498.3 1.1501595e-17 
6498.8 1.1636969e-17 
6499.3 1.174372e-17 
6499.8 1.1860162e-17 
6500.3 1.1996122e-17 
6500.8 1.2106361e-17 
6501.3 1.2157646e-17 
6501.8 1.2173779e-17 
6502.3 1.2177337e-17 
6502.8 1.2121958e-17 
6503.3 1.203418e-17 
6503.8 1.194504e-17 
6504.3 1.1808195e-17 
6504.8 1.1662512e-17 
6505.3 1.1510045e-17 
6505.8 1.1364466e-17 
6506.3 1.1255928e-17 
6506.8 1.1200121e-17 
6507.3 1.1134659e-17 
6507.8 1.1129411e-17 
6508.3 1.1187835e-17 
6508.8 1.1220712e-17 
6509.3 1.1321108e-17 
6509.8 1.1404532e-17 
6510.3 1.1469725e-17 
6510.8 1.1556833e-17 
6511.3 1.1581346e-17 
6511.8 1.1582076e-17 
6512.3 1.153507e-17 
6512.8 1.1517185e-17 
6513.3 1.1422732e-17 
6513.8 1.1423504e-17 
6514.3 1.1427334e-17 
6514.8 1.1469711e-17 
6515.3 1.1558789e-17 
6515.8 1.1579616e-17 
6516.3 1.1656521e-17 
6516.8 1.15953e-17 
6517.3 1.1583025e-17 
6517.8 1.1425153e-17 
6518.3 1.1335682e-17 
6518.8 1.1167467e-17 
6519.3 1.1051396e-17 
6519.8 1.0939051e-17 
6520.3 1.0860224e-17 
6520.8 1.0763982e-17 
6521.3 1.0719975e-17 
6521.8 1.0712161e-17 
6522.3 1.0710134e-17 
6522.8 1.0758635e-17 
6523.3 1.074218e-17 
6523.8 1.0794612e-17 
6524.3 1.0795715e-17 
6524.8 1.0805142e-17 
6525.3 1.0771247e-17 
6525.8 1.0750183e-17 
6526.3 1.0733121e-17 
6526.8 1.0699253e-17 
6527.3 1.067505e-17 
6527.8 1.0590606e-17 
6528.3 1.0523519e-17 
6528.8 1.0481226e-17 
6529.3 1.0451257e-17 
6529.8 1.0449094e-17 
6530.2 1.0464697e-17 
6530.7 1.0539501e-17 
6531.2 1.0587495e-17 
6531.7 1.0712918e-17 
6532.2 1.0798044e-17 
6532.7 1.0880044e-17 
6533.2 1.0987189e-17 
6533.7 1.1020747e-17 
6534.2 1.1099591e-17 
6534.7 1.113447e-17 
6535.2 1.1188158e-17 
6535.7 1.1181045e-17 
6536.2 1.1210309e-17 
6536.7 1.1152384e-17 
6537.2 1.1145538e-17 
6537.7 1.1090129e-17 
6538.2 1.1031283e-17 
6538.7 1.0979467e-17 
6539.2 1.0957913e-17 
6539.7 1.0938946e-17 
6540.2 1.0894407e-17 
6540.7 1.0889404e-17 
6541.2 1.0878495e-17 
6541.7 1.0899372e-17 
6542.2 1.0888316e-17 
6542.7 1.0909276e-17 
6543.2 1.0931883e-17 
6543.7 1.1024172e-17 
6544.2 1.105319e-17 
6544.7 1.1122457e-17 
6545.2 1.1122062e-17 
6545.7 1.1130131e-17 
6546.2 1.1165503e-17 
6546.7 1.1176048e-17 
6547.2 1.1199168e-17 
6547.7 1.1205307e-17 
6548.2 1.1207763e-17 
6548.7 1.1218799e-17 
6549.2 1.1200627e-17 
6549.7 1.1224077e-17 
6550.2 1.1211866e-17 
6550.7 1.1269132e-17 
6551.2 1.1272433e-17 
6551.7 1.1305904e-17 
6552.2 1.1300872e-17 
6552.7 1.1321542e-17 
6553.2 1.1277782e-17 
6553.7 1.1222909e-17 
6554.2 1.1185039e-17 
6554.7 1.1081584e-17 
6555.2 1.1011601e-17 
6555.7 1.0896795e-17 
6556.2 1.0792196e-17 
6556.7 1.0665338e-17 
6557.2 1.0548655e-17 
6557.7 1.0436479e-17 
6558.2 1.0309285e-17 
6558.7 1.0256215e-17 
6559.2 1.0167087e-17 
6559.7 1.0156679e-17 
6560.2 1.0172488e-17 
6560.7 1.0194595e-17 
6561.2 1.0247762e-17 
6561.7 1.033082e-17 
6562.2 1.0355329e-17 
6562.7 1.0529046e-17 
6563.2 1.0635018e-17 
6563.7 1.0755182e-17 
6564.2 1.0841868e-17 
6564.7 1.0950467e-17 
6565.2 1.0982368e-17 
6565.7 1.105052e-17 
6566.2 1.1053512e-17 
6566.7 1.1049201e-17 
6567.2 1.10153e-17 
6567.7 1.0985377e-17 
6568.2 1.0915799e-17 
6568.7 1.0868055e-17 
6569.2 1.0790759e-17 
6569.7 1.0720615e-17 
6570.2 1.0685268e-17 
6570.7 1.0650485e-17 
6571.2 1.0644914e-17 
6571.7 1.0639213e-17 
6572.2 1.0693284e-17 
6572.7 1.0689861e-17 
6573.2 1.0789242e-17 
6573.7 1.0803181e-17 
6574.2 1.0878367e-17 
6574.7 1.0815944e-17 
6575.2 1.0776588e-17 
6575.7 1.0697592e-17 
6576.2 1.0592469e-17 
6576.7 1.0532242e-17 
6577.2 1.0461602e-17 
6577.7 1.0441918e-17 
6578.2 1.0383629e-17 
6578.7 1.0422789e-17 
6579.2 1.0390287e-17 
6579.7 1.0447337e-17 
6580.2 1.0421531e-17 
6580.7 1.0452571e-17 
6581.2 1.051398e-17 
6581.7 1.0577337e-17 
6582.2 1.0672309e-17 
6582.7 1.0780841e-17 
6583.2 1.0860856e-17 
6583.7 1.0933441e-17 
6584.2 1.0992187e-17 
6584.7 1.0994948e-17 
6585.2 1.0998294e-17 
6585.7 1.0969406e-17 
6586.2 1.0906161e-17 
6586.7 1.0862928e-17 
6587.2 1.0815536e-17 
6587.7 1.0784436e-17 
6588.2 1.0783253e-17 
6588.7 1.0781137e-17 
6589.2 1.0807391e-17 
6589.7 1.0796777e-17 
6590.2 1.0865496e-17 
6590.7 1.0826067e-17 
6591.2 1.0854147e-17 
6591.7 1.0809278e-17 
6592.2 1.0795599e-17 
6592.7 1.0759624e-17 
6593.2 1.0722447e-17 
6593.7 1.066194e-17 
6594.2 1.0597627e-17 
6594.7 1.0588565e-17 
6595.2 1.0554732e-17 
6595.7 1.0595399e-17 
6596.2 1.0614634e-17 
6596.7 1.0689829e-17 
6597.2 1.0734759e-17 
6597.7 1.0787426e-17 
6598.2 1.085351e-17 
6598.7 1.087571e-17 
6599.2 1.0868482e-17 
6599.7 1.08671e-17 
6600.2 1.0783178e-17 
6600.7 1.0755943e-17 
6601.2 1.0646983e-17 
6601.7 1.05659e-17 
6602.2 1.0505546e-17 
6602.7 1.0444916e-17 
6603.2 1.0351293e-17 
6603.7 1.0325309e-17 
6604.2 1.0263692e-17 
6604.7 1.0218033e-17 
6605.2 1.0153454e-17 
6605.7 1.0083196e-17 
6606.2 9.9982833e-18 
6606.7 9.9573445e-18 
6607.2 9.8860859e-18 
6607.7 9.851266e-18 
6608.2 9.826496e-18 
6608.7 9.8341151e-18 
6609.2 9.8864468e-18 
6609.7 9.9722706e-18 
6610.2 1.009911e-17 
6610.7 1.0219999e-17 
6611.2 1.0361116e-17 
6611.7 1.0470419e-17 
6612.2 1.0565096e-17 
6612.7 1.0592018e-17 
6613.2 1.0606402e-17 
6613.7 1.0568864e-17 
6614.2 1.0505825e-17 
6614.7 1.043023e-17 
6615.2 1.0341363e-17 
6615.7 1.0262415e-17 
6616.2 1.0213948e-17 
6616.7 1.0164023e-17 
6617.2 1.0156313e-17 
6617.7 1.015702e-17 
6618.2 1.0149839e-17 
6618.7 1.0170021e-17 
6619.2 1.0154905e-17 
6619.7 1.0127227e-17 
6620.2 1.0117743e-17 
6620.7 1.007787e-17 
6621.2 1.0007454e-17 
6621.7 9.965828e-18 
6622.2 9.8940193e-18 
6622.7 9.8563112e-18 
6623.2 9.7955388e-18 
6623.7 9.763107e-18 
6624.2 9.7516017e-18 
6624.7 9.7581161e-18 
6625.2 9.8197806e-18 
6625.7 9.8838304e-18 
6626.2 9.9976669e-18 
6626.7 1.008906e-17 
6627.2 1.0195613e-17 
6627.7 1.0261921e-17 
6628.2 1.028432e-17 
6628.7 1.0285894e-17 
6629.2 1.0219227e-17 
6629.7 1.0101692e-17 
6630.2 1.0012668e-17 
6630.7 9.9258363e-18 
6631.2 9.8496279e-18 
6631.7 9.8367978e-18 
6632.2 9.8254511e-18 
6632.7 9.8293596e-18 
6633.2 9.865275e-18 
6633.7 9.8572444e-18 
6634.2 9.8763186e-18 
6634.7 9.8437897e-18 
6635.2 9.7742967e-18 
6635.7 9.760846e-18 
6636.2 9.6760292e-18 
6636.7 9.6612386e-18 
6637.2 9.6127176e-18 
6637.7 9.6241304e-18 
6638.2 9.6043169e-18 
6638.7 9.6557232e-18 
6639.2 9.6283536e-18 
6639.7 9.6661123e-18 
6640.2 9.6678317e-18 
6640.7 9.6852625e-18 
6641.2 9.7240919e-18 
6641.7 9.7164977e-18 
6642.2 9.7393969e-18 
6642.7 9.7037224e-18 
6643.2 9.6746221e-18 
6643.7 9.6543252e-18 
6644.2 9.6100102e-18 
6644.7 9.6288085e-18 
6645.2 9.6193689e-18 
6645.7 9.6605719e-18 
6646.2 9.6662164e-18 
6646.7 9.7255547e-18 
6647.2 9.6992241e-18 
6647.7 9.7719287e-18 
6648.2 9.7414871e-18 
6648.7 9.7668203e-18 
6649.2 9.786786e-18 
6649.7 9.7454454e-18 
6650.2 9.7927844e-18 
6650.7 9.8285726e-18 
6651.2 9.8578191e-18 
6651.7 9.8771856e-18 
6652.2 9.9296396e-18 
6652.7 9.9150227e-18 
6653.2 9.9556209e-18 
6653.7 9.9101625e-18 
6654.2 9.8249854e-18 
6654.6 9.7299254e-18 
6655.1 9.5885764e-18 
6655.6 9.4674466e-18 
6656.1 9.3243225e-18 
6656.6 9.2631744e-18 
6657.1 9.1928677e-18 
6657.6 9.1963407e-18 
6658.1 9.2058527e-18 
6658.6 9.2585676e-18 
6659.1 9.3324959e-18 
6659.6 9.4328146e-18 
6660.1 9.5106108e-18 
6660.6 9.6507952e-18 
6661.1 9.6683221e-18 
6661.6 9.7037749e-18 
6662.1 9.6921026e-18 
6662.6 9.6397687e-18 
6663.1 9.5428597e-18 
6663.6 9.4684353e-18 
6664.1 9.3406499e-18 
6664.6 9.2623095e-18 
6665.1 9.2212559e-18 
6665.6 9.1375994e-18 
6666.1 9.1990676e-18 
6666.6 9.2261193e-18 
6667.1 9.2586306e-18 
6667.6 9.3649739e-18 
6668.1 9.4113813e-18 
6668.6 9.4876962e-18 
6669.1 9.5286175e-18 
6669.6 9.5909638e-18 
6670.1 9.5877958e-18 
6670.6 9.6762496e-18 
6671.1 9.6739582e-18 
6671.6 9.7153216e-18 
6672.1 9.7734559e-18 
6672.6 9.7745444e-18 
6673.1 9.8266055e-18 
6673.6 9.8326849e-18 
6674.1 9.8775879e-18 
6674.6 9.9167489e-18 
6675.1 9.9564936e-18 
6675.6 1.0038978e-17 
6676.1 1.0070967e-17 
6676.6 1.0108704e-17 
6677.1 1.0113675e-17 
6677.6 1.0076786e-17 
6678.1 1.0015209e-17 
6678.6 9.8802144e-18 
6679.1 9.7167862e-18 
6679.6 9.5331067e-18 
6680.1 9.375033e-18 
6680.6 9.1739213e-18 
6681.1 9.0952663e-18 
6681.6 9.0180725e-18 
6682.1 9.0473188e-18 
6682.6 9.0904376e-18 
6683.1 9.134663e-18 
6683.6 9.2024989e-18 
6684.1 9.2478694e-18 
6684.6 9.2821385e-18 
6685.1 9.2844052e-18 
6685.6 9.2455017e-18 
6686.1 9.2513017e-18 
6686.6 9.2033671e-18 
6687.1 9.1955572e-18 
6687.6 9.163458e-18 
6688.1 9.2030666e-18 
6688.6 9.2313813e-18 
6689.1 9.3297988e-18 
6689.6 9.3953364e-18 
6690.1 9.455049e-18 
6690.6 9.5138727e-18 
6691.1 9.4972951e-18 
6691.6 9.5323803e-18 
6692.1 9.4944374e-18 
6692.6 9.4980864e-18 
6693.1 9.4341559e-18 
6693.6 9.4477319e-18 
6694.1 9.4035721e-18 
6694.6 9.4259978e-18 
6695.1 9.3986354e-18 
6695.6 9.3640763e-18 
6696.1 9.3105276e-18 
6696.6 9.2458195e-18 
6697.1 9.1537582e-18 
6697.6 9.064826e-18 
6698.1 8.9587083e-18 
6698.6 8.8761737e-18 
6699.1 8.813912e-18 
6699.6 8.7714345e-18 
6700.1 8.7521272e-18 
6700.6 8.7351531e-18 
6701.1 8.7219892e-18 
6701.6 8.6589591e-18 
6702.1 8.6770339e-18 
6702.6 8.5479623e-18 
6703.1 8.5325073e-18 
6703.6 8.4597841e-18 
6704.1 8.4496465e-18 
6704.6 8.4642921e-18 
6705.1 8.5080384e-18 
6705.6 8.5670052e-18 
6706.1 8.6448262e-18 
6706.6 8.7431589e-18 
6707.1 8.7690801e-18 
6707.6 8.8536837e-18 
6708.1 8.8698737e-18 
6708.6 8.9282271e-18 
6709.1 8.9672251e-18 
6709.6 9.0204662e-18 
6710.1 9.0811393e-18 
6710.6 9.1049924e-18 
6711.1 9.1689135e-18 
6711.6 9.1832885e-18 
6712.1 9.1887716e-18 
6712.6 9.1560392e-18 
6713.1 9.1199473e-18 
6713.6 9.1041647e-18 
6714.1 9.0829508e-18 
6714.6 9.0854548e-18 
6715.1 9.0630812e-18 
6715.6 9.0752177e-18 
6716.1 9.083217e-18 
6716.6 9.1053444e-18 
6717.1 9.1298333e-18 
6717.6 9.1459365e-18 
6718.1 9.1515888e-18 
6718.6 9.1655027e-18 
6719.1 9.1807089e-18 
6719.6 9.1838487e-18 
6720.1 9.1648483e-18 
6720.6 9.1171399e-18 
6721.1 9.0803165e-18 
6721.6 9.0849323e-18 
6722.1 9.0537997e-18 
6722.6 9.0105148e-18 
6723.1 8.978728e-18 
6723.6 8.8782197e-18 
6724.1 8.8179687e-18 
6724.6 8.7146471e-18 
6725.1 8.639678e-18 
6725.6 8.5760898e-18 
6726.1 8.5206026e-18 
6726.6 8.5245482e-18 
6727.1 8.5272361e-18 
6727.6 8.5804617e-18 
6728.1 8.6110637e-18 
6728.6 8.7082375e-18 
6729.1 8.7221565e-18 
6729.6 8.7817593e-18 
6730.1 8.783353e-18 
6730.6 8.7895683e-18 
6731.1 8.8028208e-18 
6731.6 8.7682258e-18 
6732.1 8.7471065e-18 
6732.6 8.7007065e-18 
6733.1 8.6547945e-18 
6733.6 8.6002957e-18 
6734.1 8.5548172e-18 
6734.6 8.4767928e-18 
6735.1 8.4720879e-18 
6735.6 8.4321833e-18 
6736.1 8.4827041e-18 
6736.6 8.4815663e-18 
6737.1 8.5619664e-18 
6737.6 8.5884333e-18 
6738.1 8.6711416e-18 
6738.6 8.6908809e-18 
6739.1 8.7445842e-18 
6739.6 8.7840894e-18 
6740.1 8.7704391e-18 
6740.6 8.7586586e-18 
6741.1 8.6929673e-18 
6741.6 8.6636718e-18 
6742.1 8.5933946e-18 
6742.6 8.5676028e-18 
6743.1 8.5258509e-18 
6743.6 8.5377313e-18 
6744.1 8.5156685e-18 
6744.6 8.5506737e-18 
6745.1 8.5224944e-18 
6745.6 8.5082377e-18 
6746.1 8.4915175e-18 
6746.6 8.4740368e-18 
6747.1 8.4815122e-18 
6747.6 8.4667422e-18 
6748.1 8.4312458e-18 
6748.6 8.4249093e-18 
6749.1 8.356992e-18 
6749.6 8.3145024e-18 
6750.1 8.2707451e-18 
6750.6 8.2239882e-18 
6751.1 8.2086022e-18 
6751.6 8.2417316e-18 
6752.1 8.244318e-18 
6752.6 8.2713468e-18 
6753.1 8.3514695e-18 
6753.6 8.3171401e-18 
6754.1 8.3773855e-18 
6754.6 8.3134812e-18 
6755.1 8.3080416e-18 
6755.6 8.2275326e-18 
6756.1 8.1779322e-18 
6756.6 8.051485e-18 
6757.1 8.0049588e-18 
6757.6 7.8905243e-18 
6758.1 7.7977433e-18 
6758.6 7.7606821e-18 
6759.1 7.6678971e-18 
6759.6 7.6469124e-18 
6760.1 7.6289178e-18 
6760.6 7.6335759e-18 
6761.1 7.6801738e-18 
6761.6 7.7195332e-18 
6762.1 7.7722364e-18 
6762.6 7.8323018e-18 
6763.1 7.8850664e-18 
6763.6 7.9100582e-18 
6764.1 7.9733525e-18 
6764.6 7.9594318e-18 
6765.1 8.0220482e-18 
6765.6 8.0139284e-18 
6766.1 8.0683861e-18 
6766.6 8.0584969e-18 
6767.1 8.081067e-18 
6767.6 8.0908888e-18 
6768.1 8.1107293e-18 
6768.6 8.0813159e-18 
6769.1 8.0881474e-18 
6769.6 8.0753689e-18 
6770.1 8.1330798e-18 
6770.6 8.1759983e-18 
6771.1 8.2112331e-18 
6771.6 8.2884006e-18 
6772.1 8.3358627e-18 
6772.6 8.3928401e-18 
6773.1 8.3914986e-18 
6773.6 8.3917054e-18 
6774.1 8.3082013e-18 
6774.6 8.2792735e-18 
6775.1 8.1526003e-18 
6775.6 8.1465262e-18 
6776.1 8.0553517e-18 
6776.6 8.0607363e-18 
6777.1 8.041765e-18 
6777.6 8.080563e-18 
6778.1 8.1040658e-18 
6778.6 8.1223595e-18 
6779.0 8.1329848e-18 
6779.5 8.1007238e-18 
6780.0 8.0803583e-18 
6780.5 8.0352683e-18 
6781.0 8.0003824e-18 
6781.5 7.9616298e-18 
6782.0 7.9429524e-18 
6782.5 7.9590343e-18 
6783.0 7.9952619e-18 
6783.5 8.0293331e-18 
6784.0 8.0814154e-18 
6784.5 8.1413238e-18 
6785.0 8.1781411e-18 
6785.5 8.2316517e-18 
6786.0 8.2739271e-18 
6786.5 8.2476702e-18 
6787.0 8.2621916e-18 
6787.5 8.2035793e-18 
6788.0 8.1402859e-18 
6788.5 8.0841159e-18 
6789.0 8.0167874e-18 
6789.5 7.9112553e-18 
6790.0 7.8904169e-18 
6790.5 7.8244082e-18 
6791.0 7.7697173e-18 
6791.5 7.7487737e-18 
6792.0 7.6828664e-18 
6792.5 7.6884596e-18 
6793.0 7.6778056e-18 
6793.5 7.7212941e-18 
6794.0 7.7659095e-18 
6794.5 7.8708384e-18 
6795.0 7.914709e-18 
6795.5 7.9785973e-18 
6796.0 7.9956675e-18 
6796.5 8.0713315e-18 
6797.0 8.054393e-18 
6797.5 8.1106726e-18 
6798.0 8.0988519e-18 
6798.5 8.1326112e-18 
6799.0 8.1774519e-18 
6799.5 8.1789351e-18 
6800.0 8.1734741e-18 
6800.5 8.1519901e-18 
6801.0 8.1403861e-18 
6801.5 8.0436718e-18 
6802.0 8.0477248e-18 
6802.5 7.9979652e-18 
6803.0 8.0099994e-18 
6803.5 8.0473082e-18 
6804.0 8.1128389e-18 
6804.5 8.1877614e-18 
6805.0 8.2934495e-18 
6805.5 8.3682331e-18 
6806.0 8.4608149e-18 
6806.5 8.5020392e-18 
6807.0 8.475906e-18 
6807.5 8.4340864e-18 
6808.0 8.394666e-18 
6808.5 8.2841553e-18 
6809.0 8.2395283e-18 
6809.5 8.1778889e-18 
6810.0 8.1191575e-18 
6810.5 8.0918724e-18 
6811.0 8.1199117e-18 
6811.5 8.1696033e-18 
6812.0 8.2295399e-18 
6812.5 8.3343019e-18 
6813.0 8.4287501e-18 
6813.5 8.540631e-18 
6814.0 8.6240204e-18 
6814.5 8.6791299e-18 
6815.0 8.6971325e-18 
6815.5 8.7144562e-18 
6816.0 8.7176026e-18 
6816.5 8.6841768e-18 
6817.0 8.7229297e-18 
6817.5 8.709369e-18 
6818.0 8.7637567e-18 
6818.5 8.6824071e-18 
6819.0 8.6274905e-18 
6819.5 8.4486922e-18 
6820.0 8.2937159e-18 
6820.5 8.0892188e-18 
6821.0 7.8991774e-18 
6821.5 7.7929331e-18 
6822.0 7.6533698e-18 
6822.5 7.6224597e-18 
6823.0 7.5487752e-18 
6823.5 7.6348395e-18 
6824.0 7.5956886e-18 
6824.5 7.6659825e-18 
6825.0 7.7445803e-18 
6825.5 7.8062774e-18 
6826.0 7.9208264e-18 
6826.5 8.0067045e-18 
6827.0 8.0736803e-18 
6827.5 8.0681468e-18 
6828.0 8.1397273e-18 
6828.5 8.0800095e-18 
6829.0 8.1716827e-18 
6829.5 8.149985e-18 
6830.0 8.2124785e-18 
6830.5 8.2242953e-18 
6831.0 8.2678349e-18 
6831.5 8.2590522e-18 
6832.0 8.3181515e-18 
6832.5 8.2916624e-18 
6833.0 8.3393392e-18 
6833.5 8.2764948e-18 
6834.0 8.2555453e-18 
6834.5 8.1569309e-18 
6835.0 8.0965999e-18 
6835.5 8.0036381e-18 
6836.0 7.9517021e-18 
6836.5 7.9240248e-18 
6837.0 7.9191839e-18 
6837.5 7.9660684e-18 
6838.0 8.0539468e-18 
6838.5 8.1516169e-18 
6839.0 8.271522e-18 
6839.5 8.3854163e-18 
6840.0 8.4731956e-18 
6840.5 8.5403143e-18 
6841.0 8.5678202e-18 
6841.5 8.5326831e-18 
6842.0 8.5306741e-18 
6842.5 8.4592991e-18 
6843.0 8.49435e-18 
6843.5 8.4642488e-18 
6844.0 8.5197314e-18 
6844.5 8.5901212e-18 
6845.0 8.6709226e-18 
6845.5 8.7597255e-18 
6846.0 8.8297186e-18 
6846.5 8.8922552e-18 
6847.0 8.8697717e-18 
6847.5 8.9121202e-18 
6848.0 8.8654035e-18 
6848.5 8.8585891e-18 
6849.0 8.8392711e-18 
6849.5 8.8334188e-18 
6850.0 8.8469935e-18 
6850.5 8.8527957e-18 
6851.0 8.8737981e-18 
6851.5 8.8360225e-18 
6852.0 8.8755674e-18 
6852.5 8.7852349e-18 
6853.0 8.8466848e-18 
6853.5 8.8995253e-18 
6854.0 9.0103934e-18 
6854.5 9.1686894e-18 
6855.0 9.2820521e-18 
6855.5 9.3762889e-18 
6856.0 9.397899e-18 
6856.5 9.346552e-18 
6857.0 9.2706334e-18 
6857.5 9.2387806e-18 
6858.0 8.9952701e-18 
6858.5 8.8708179e-18 
6859.0 8.6571159e-18 
6859.5 8.4175948e-18 
6860.0 8.1783577e-18 
6860.5 7.8809304e-18 
6861.0 7.6452013e-18 
6861.5 7.3690116e-18 
6862.0 7.1736438e-18 
6862.5 6.9416565e-18 
6863.0 6.8445741e-18 
6863.5 6.6908358e-18 
6864.0 6.6400335e-18 
6864.5 6.5659564e-18 
6865.0 6.5015413e-18 
6865.5 6.4559183e-18 
6866.0 6.409244e-18 
6866.5 6.4025457e-18 
6867.0 6.4217594e-18 
6867.5 6.4974732e-18 
6868.0 6.5993806e-18 
6868.5 6.7869042e-18 
6869.0 6.9454587e-18 
6869.5 7.1994429e-18 
6870.0 7.3896413e-18 
6870.5 7.6386059e-18 
6871.0 7.8139393e-18 
6871.5 8.0080568e-18 
6872.0 8.1443184e-18 
6872.5 8.277042e-18 
6873.0 8.3574087e-18 
6873.5 8.4406126e-18 
6874.0 8.49894e-18 
6874.5 8.5417924e-18 
6875.0 8.5807025e-18 
6875.5 8.6074649e-18 
6876.0 8.6106993e-18 
6876.5 8.6087185e-18 
6877.0 8.5958446e-18 
6877.5 8.5735753e-18 
6878.0 8.5293018e-18 
6878.5 8.4675098e-18 
6879.0 8.3782508e-18 
6879.5 8.2978809e-18 
6880.0 8.2329328e-18 
6880.5 8.0959954e-18 
6881.0 8.0953757e-18 
6881.5 8.0103861e-18 
6882.0 8.0354033e-18 
6882.5 8.0051635e-18 
6883.0 8.0577189e-18 
6883.5 8.0770236e-18 
6884.0 8.1331091e-18 
6884.5 8.1494458e-18 
6885.0 8.1794741e-18 
6885.5 8.2209809e-18 
6886.0 8.1976744e-18 
6886.5 8.2528554e-18 
6887.0 8.2365766e-18 
6887.5 8.2584111e-18 
6888.0 8.2947106e-18 
6888.5 8.3291278e-18 
6889.0 8.3612016e-18 
6889.5 8.4351556e-18 
6890.0 8.4607964e-18 
6890.5 8.4834589e-18 
6891.0 8.5285201e-18 
6891.5 8.5213307e-18 
6892.0 8.5777681e-18 
6892.5 8.642041e-18 
6893.0 8.6397885e-18 
6893.5 8.736262e-18 
6894.0 8.7587087e-18 
6894.5 8.837212e-18 
6895.0 8.8802188e-18 
6895.5 8.955315e-18 
6896.0 8.9813383e-18 
6896.5 9.0141153e-18 
6897.0 9.0066346e-18 
6897.5 9.0130507e-18 
6898.0 8.9968712e-18 
6898.5 8.9638613e-18 
6899.0 8.9647341e-18 
6899.5 8.9469016e-18 
6900.0 9.0179246e-18 
6900.5 9.0202335e-18 
6901.0 9.0322099e-18 
6901.5 8.9993241e-18 
6902.0 8.9688046e-18 
6902.5 8.8851151e-18 
6903.0 8.8421642e-18 
6903.4 8.8026257e-18 
6903.9 8.8097573e-18 
6904.4 8.8201372e-18 
6904.9 8.8770532e-18 
6905.4 8.9431773e-18 
6905.9 8.9830186e-18 
6906.4 9.0746735e-18 
6906.9 9.0814827e-18 
6907.4 9.1399932e-18 
6907.9 9.164319e-18 
6908.4 9.1973639e-18 
6908.9 9.2296594e-18 
6909.4 9.2775325e-18 
6909.9 9.2640158e-18 
6910.4 9.2658588e-18 
6910.9 9.2524351e-18 
6911.4 9.2068838e-18 
6911.9 9.1859844e-18 
6912.4 9.1042689e-18 
6912.9 9.0424646e-18 
6913.4 8.9695646e-18 
6913.9 8.893564e-18 
6914.4 8.8450908e-18 
6914.9 8.7906897e-18 
6915.4 8.7705123e-18 
6915.9 8.7850091e-18 
6916.4 8.8316012e-18 
6916.9 8.8770746e-18 
6917.4 8.9450768e-18 
6917.9 8.9795799e-18 
6918.4 9.0300636e-18 
6918.9 8.9892328e-18 
6919.4 8.9987868e-18 
6919.9 8.9900782e-18 
6920.4 8.939828e-18 
6920.9 8.8857793e-18 
6921.4 8.7770925e-18 
6921.9 8.7320896e-18 
6922.4 8.6515775e-18 
6922.9 8.6565887e-18 
6923.4 8.587951e-18 
6923.9 8.6498154e-18 
6924.4 8.61216e-18 
6924.9 8.7133409e-18 
6925.4 8.7117402e-18 
6925.9 8.81277e-18 
6926.4 8.8137219e-18 
6926.9 8.8470903e-18 
6927.4 8.8513026e-18 
6927.9 8.8705546e-18 
6928.4 8.9201961e-18 
6928.9 8.9554664e-18 
6929.4 9.0760368e-18 
6929.9 9.0866228e-18 
6930.4 9.1950465e-18 
6930.9 9.1890288e-18 
6931.4 9.2147293e-18 
6931.9 9.1614748e-18 
6932.4 9.0804271e-18 
6932.9 8.9794737e-18 
6933.4 8.8460584e-18 
6933.9 8.6995107e-18 
6934.4 8.5565682e-18 
6934.9 8.4676679e-18 
6935.4 8.3835022e-18 
6935.9 8.3699555e-18 
6936.4 8.3986482e-18 
6936.9 8.4007937e-18 
6937.4 8.4308455e-18 
6937.9 8.4676007e-18 
6938.4 8.528849e-18 
6938.9 8.5696631e-18 
6939.4 8.626225e-18 
6939.9 8.6813012e-18 
6940.4 8.6446948e-18 
6940.9 8.6762838e-18 
6941.4 8.6445415e-18 
6941.9 8.7338787e-18 
6942.4 8.7134266e-18 
6942.9 8.7369737e-18 
6943.4 8.7057797e-18 
6943.9 8.6905814e-18 
6944.4 8.6308892e-18 
6944.9 8.5640817e-18 
6945.4 8.4791813e-18 
6945.9 8.4221778e-18 
6946.4 8.3585808e-18 
6946.9 8.3172525e-18 
6947.4 8.24372e-18 
6947.9 8.241783e-18 
6948.4 8.2062063e-18 
6948.9 8.2289769e-18 
6949.4 8.1925979e-18 
6949.9 8.2510607e-18 
6950.4 8.2989093e-18 
6950.9 8.3572752e-18 
6951.4 8.4286747e-18 
6951.9 8.530094e-18 
6952.4 8.6402266e-18 
6952.9 8.7560811e-18 
6953.4 8.8637609e-18 
6953.9 8.9493488e-18 
6954.4 9.0488076e-18 
6954.9 9.1045713e-18 
6955.4 9.1623146e-18 
6955.9 9.2262698e-18 
6956.4 9.2614731e-18 
6956.9 9.3497842e-18 
6957.4 9.3694941e-18 
6957.9 9.4172137e-18 
6958.4 9.4100291e-18 
6958.9 9.4215616e-18 
6959.4 9.4115948e-18 
6959.9 9.3967963e-18 
6960.4 9.4164845e-18 
6960.9 9.3896888e-18 
6961.4 9.4220963e-18 
6961.9 9.3913085e-18 
6962.4 9.3972388e-18 
6962.9 9.3943239e-18 
6963.4 9.4456765e-18 
6963.9 9.4690707e-18 
6964.4 9.5198174e-18 
6964.9 9.5518781e-18 
6965.4 9.5744355e-18 
6965.9 9.64947e-18 
6966.4 9.6420599e-18 
6966.9 9.7519779e-18 
6967.4 9.7873227e-18 
6967.9 9.9100597e-18 
6968.4 1.0030387e-17 
6968.9 1.0139021e-17 
6969.4 1.0331499e-17 
6969.9 1.0394042e-17 
6970.4 1.0523467e-17 
6970.9 1.0584368e-17 
6971.4 1.0712965e-17 
6971.9 1.073285e-17 
6972.4 1.086229e-17 
6972.9 1.0901189e-17 
6973.4 1.0989841e-17 
6973.9 1.1074117e-17 
6974.4 1.1188129e-17 
6974.9 1.1316576e-17 
6975.4 1.1430525e-17 
6975.9 1.1539726e-17 
6976.4 1.1624136e-17 
6976.9 1.1740891e-17 
6977.4 1.1807937e-17 
6977.9 1.1871656e-17 
6978.4 1.1930817e-17 
6978.9 1.2034515e-17 
6979.4 1.2096885e-17 
6979.9 1.220736e-17 
6980.4 1.2283468e-17 
6980.9 1.2391013e-17 
6981.4 1.2509814e-17 
6981.9 1.2630182e-17 
6982.4 1.2774026e-17 
6982.9 1.2938629e-17 
6983.4 1.305157e-17 
6983.9 1.3172571e-17 
6984.4 1.3273907e-17 
6984.9 1.3376699e-17 
6985.4 1.3422336e-17 
6985.9 1.3479388e-17 
6986.4 1.3536868e-17 
6986.9 1.359433e-17 
6987.4 1.3670417e-17 
6987.9 1.3719419e-17 
6988.4 1.377139e-17 
6988.9 1.3871752e-17 
6989.4 1.3921091e-17 
6989.9 1.4018659e-17 
6990.4 1.4135802e-17 
6990.9 1.4248977e-17 
6991.4 1.4409931e-17 
6991.9 1.4546676e-17 
6992.4 1.4714694e-17 
6992.9 1.4877881e-17 
6993.4 1.5036273e-17 
6993.9 1.5196554e-17 
6994.4 1.5335787e-17 
6994.9 1.5502466e-17 
6995.4 1.5647738e-17 
6995.9 1.579056e-17 
6996.4 1.5947469e-17 
6996.9 1.610566e-17 
6997.4 1.620001e-17 
6997.9 1.6377763e-17 
6998.4 1.6444127e-17 
6998.9 1.6558075e-17 
6999.4 1.6660834e-17 
6999.9 1.6729607e-17 
7000.4 1.6825737e-17 
7000.9 1.6926145e-17 
7001.4 1.701115e-17 
7001.9 1.711394e-17 
7002.4 1.7245287e-17 
7002.9 1.7317072e-17 
7003.4 1.7463532e-17 
7003.9 1.7538611e-17 
7004.4 1.7621011e-17 
7004.9 1.769453e-17 
7005.4 1.7723221e-17 
7005.9 1.7762213e-17 
7006.4 1.7856638e-17 
7006.9 1.7926534e-17 
7007.4 1.7987931e-17 
7007.9 1.811131e-17 
7008.4 1.8201233e-17 
7008.9 1.8375696e-17 
7009.4 1.8549017e-17 
7009.9 1.8766985e-17 
7010.4 1.8924049e-17 
7010.9 1.9078836e-17 
7011.4 1.9203141e-17 
7011.9 1.9340191e-17 
7012.4 1.9465382e-17 
7012.9 1.9571279e-17 
7013.4 1.9724018e-17 
7013.9 1.9825449e-17 
7014.4 1.9957141e-17 
7014.9 2.0061371e-17 
7015.4 2.02039e-17 
7015.9 2.0287688e-17 
7016.4 2.0358766e-17 
7016.9 2.0415024e-17 
7017.4 2.0489648e-17 
7017.9 2.0542121e-17 
7018.4 2.0624633e-17 
7018.9 2.0710491e-17 
7019.4 2.0860437e-17 
7019.9 2.1016224e-17 
7020.4 2.1208317e-17 
7020.9 2.1414498e-17 
7021.4 2.1586324e-17 
7021.9 2.1799985e-17 
7022.4 2.1924798e-17 
7022.9 2.2029765e-17 
7023.4 2.2071601e-17 
7023.9 2.2108693e-17 
7024.4 2.20946e-17 
7024.9 2.2125924e-17 
7025.4 2.2165536e-17 
7025.9 2.2256993e-17 
7026.4 2.2339018e-17 
7026.9 2.2516182e-17 
7027.4 2.2649164e-17 
7027.8 2.2855954e-17 
7028.3 2.3016119e-17 
7028.8 2.3186924e-17 
7029.3 2.3298262e-17 
7029.8 2.3430225e-17 
7030.3 2.3502737e-17 
7030.8 2.3604927e-17 
7031.3 2.3738277e-17 
7031.8 2.3820267e-17 
7032.3 2.3964666e-17 
7032.8 2.406144e-17 
7033.3 2.4248789e-17 
7033.8 2.4379428e-17 
7034.3 2.4528968e-17 
7034.8 2.4659023e-17 
7035.3 2.4836993e-17 
7035.8 2.5025031e-17 
7036.3 2.5176524e-17 
7036.8 2.5350808e-17 
7037.3 2.5431707e-17 
7037.8 2.5600921e-17 
7038.3 2.5800358e-17 
7038.8 2.5988191e-17 
7039.3 2.6192777e-17 
7039.8 2.6418686e-17 
7040.3 2.6666014e-17 
7040.8 2.6876148e-17 
7041.3 2.7113207e-17 
7041.8 2.7251364e-17 
7042.3 2.744249e-17 
7042.8 2.7559975e-17 
7043.3 2.773732e-17 
7043.8 2.7877104e-17 
7044.3 2.802141e-17 
7044.8 2.8144249e-17 
7045.3 2.8287848e-17 
7045.8 2.8412028e-17 
7046.3 2.8531206e-17 
7046.8 2.8687334e-17 
7047.3 2.8843333e-17 
7047.8 2.8970969e-17 
7048.3 2.9132395e-17 
7048.8 2.933461e-17 
7049.3 2.9475958e-17 
7049.8 2.9632662e-17 
7050.3 2.9817049e-17 
7050.8 2.9938239e-17 
7051.3 3.0019555e-17 
7051.8 3.0187954e-17 
7052.3 3.0270221e-17 
7052.8 3.0453633e-17 
7053.3 3.054444e-17 
7053.8 3.0687803e-17 
7054.3 3.0845101e-17 
7054.8 3.0995054e-17 
7055.3 3.1134827e-17 
7055.8 3.1261613e-17 
7056.3 3.135667e-17 
7056.8 3.1444185e-17 
7057.3 3.1536308e-17 
7057.8 3.1642133e-17 
7058.3 3.1780833e-17 
7058.8 3.192892e-17 
7059.3 3.2119514e-17 
7059.8 3.2239233e-17 
7060.3 3.2433778e-17 
7060.8 3.2540766e-17 
7061.3 3.263709e-17 
7061.8 3.2711665e-17 
7062.3 3.2825748e-17 
7062.8 3.2891866e-17 
7063.3 3.298589e-17 
7063.8 3.3059798e-17 
7064.3 3.3220976e-17 
7064.8 3.3422682e-17 
7065.3 3.3596044e-17 
7065.8 3.3860198e-17 
7066.3 3.4028546e-17 
7066.8 3.4257281e-17 
7067.3 3.4419288e-17 
7067.8 3.4634855e-17 
7068.3 3.4795854e-17 
7068.8 3.4973996e-17 
7069.3 3.5180182e-17 
7069.8 3.5391225e-17 
7070.3 3.5603118e-17 
7070.8 3.5816034e-17 
7071.3 3.6081838e-17 
7071.8 3.6272336e-17 
7072.3 3.6502381e-17 
7072.8 3.6699457e-17 
7073.3 3.6915608e-17 
7073.8 3.7115179e-17 
7074.3 3.730356e-17 
7074.8 3.7459734e-17 
7075.3 3.7642944e-17 
7075.8 3.7784516e-17 
7076.3 3.7893337e-17 
7076.8 3.8019582e-17 
7077.3 3.8139727e-17 
7077.8 3.820047e-17 
7078.3 3.8283682e-17 
7078.8 3.8433822e-17 
7079.3 3.8576734e-17 
7079.8 3.8726129e-17 
7080.3 3.8848524e-17 
7080.8 3.9040477e-17 
7081.3 3.9220342e-17 
7081.8 3.9386437e-17 
7082.3 3.9579613e-17 
7082.8 3.9723373e-17 
7083.3 3.9913697e-17 
7083.8 4.0030237e-17 
7084.3 4.0216328e-17 
7084.8 4.0360747e-17 
7085.3 4.0523507e-17 
7085.8 4.066715e-17 
7086.3 4.0864696e-17 
7086.8 4.1026377e-17 
7087.3 4.1274352e-17 
7087.8 4.1511007e-17 
7088.3 4.1687022e-17 
7088.8 4.1890685e-17 
7089.3 4.2090998e-17 
7089.8 4.2279469e-17 
7090.3 4.2413728e-17 
7090.8 4.25504e-17 
7091.3 4.2655564e-17 
7091.8 4.2800123e-17 
7092.3 4.2875972e-17 
7092.8 4.3071414e-17 
7093.3 4.3163775e-17 
7093.8 4.3290845e-17 
7094.3 4.3404315e-17 
7094.8 4.3565514e-17 
7095.3 4.369351e-17 
7095.8 4.3882004e-17 
7096.3 4.4029444e-17 
7096.8 4.4170126e-17 
7097.3 4.4329958e-17 
7097.8 4.4547627e-17 
7098.3 4.4718917e-17 
7098.8 4.4904376e-17 
7099.3 4.5046394e-17 
7099.8 4.5265017e-17 
7100.3 4.5482537e-17 
7100.8 4.5709416e-17 
7101.3 4.5865493e-17 
7101.8 4.604892e-17 
7102.3 4.6170457e-17 
7102.8 4.6283405e-17 
7103.3 4.6350163e-17 
7103.8 4.6376351e-17 
7104.3 4.6401995e-17 
7104.8 4.6414968e-17 
7105.3 4.6485249e-17 
7105.8 4.6526952e-17 
7106.3 4.6712824e-17 
7106.8 4.6812938e-17 
7107.3 4.7060397e-17 
7107.8 4.7225377e-17 
7108.3 4.7365711e-17 
7108.8 4.7477213e-17 
7109.3 4.7695243e-17 
7109.8 4.782625e-17 
7110.3 4.7973115e-17 
7110.8 4.8108702e-17 
7111.3 4.8251671e-17 
7111.8 4.8368231e-17 
7112.3 4.852172e-17 
7112.8 4.8668878e-17 
7113.3 4.890002e-17 
7113.8 4.9104682e-17 
7114.3 4.9250785e-17 
7114.8 4.9485044e-17 
7115.3 4.9656396e-17 
7115.8 4.9785126e-17 
7116.3 4.9970991e-17 
7116.8 5.012213e-17 
7117.3 5.0144272e-17 
7117.8 5.0364078e-17 
7118.3 5.047571e-17 
7118.8 5.0666788e-17 
7119.3 5.0760279e-17 
7119.8 5.0864841e-17 
7120.3 5.0933513e-17 
7120.8 5.096118e-17 
7121.3 5.0948684e-17 
7121.8 5.0985491e-17 
7122.3 5.0979818e-17 
7122.8 5.0993853e-17 
7123.3 5.1055694e-17 
7123.8 5.1047918e-17 
7124.3 5.1043784e-17 
7124.8 5.1065615e-17 
7125.3 5.1121061e-17 
7125.8 5.1122447e-17 
7126.3 5.1160799e-17 
7126.8 5.1149069e-17 
7127.3 5.1150357e-17 
7127.8 5.1199289e-17 
7128.3 5.1301467e-17 
7128.8 5.1344699e-17 
7129.3 5.1513593e-17 
7129.8 5.1603245e-17 
7130.3 5.1736844e-17 
7130.8 5.1804538e-17 
7131.3 5.193472e-17 
7131.8 5.1986461e-17 
7132.3 5.2003243e-17 
7132.8 5.2070771e-17 
7133.3 5.2120289e-17 
7133.8 5.2158409e-17 
7134.3 5.2176878e-17 
7134.8 5.2223817e-17 
7135.3 5.2237835e-17 
7135.8 5.2229086e-17 
7136.3 5.2280966e-17 
7136.8 5.2336508e-17 
7137.3 5.2367982e-17 
7137.8 5.2462773e-17 
7138.3 5.2528341e-17 
7138.8 5.259327e-17 
7139.3 5.2678692e-17 
7139.8 5.2785135e-17 
7140.3 5.2845288e-17 
7140.8 5.2915171e-17 
7141.3 5.3010943e-17 
7141.8 5.3095916e-17 
7142.3 5.3113163e-17 
7142.8 5.3178499e-17 
7143.3 5.3284643e-17 
7143.8 5.3373298e-17 
7144.3 5.3387688e-17 
7144.8 5.3440629e-17 
7145.3 5.3498213e-17 
7145.8 5.3488524e-17 
7146.3 5.3494392e-17 
7146.8 5.3539573e-17 
7147.3 5.36028e-17 
7147.8 5.367752e-17 
7148.3 5.3879418e-17 
7148.8 5.3938689e-17 
7149.3 5.4045808e-17 
7149.8 5.4198767e-17 
7150.3 5.4288075e-17 
7150.8 5.4279952e-17 
7151.3 5.4244498e-17 
7151.7 5.4210233e-17 
7152.2 5.4146137e-17 
7152.7 5.4084471e-17 
7153.2 5.4062968e-17 
7153.7 5.4055833e-17 
7154.2 5.4029047e-17 
7154.7 5.4051036e-17 
7155.2 5.4069197e-17 
7155.7 5.4139621e-17 
7156.2 5.414398e-17 
7156.7 5.4245106e-17 
7157.2 5.4342779e-17 
7157.7 5.4340166e-17 
7158.2 5.4311525e-17 
7158.7 5.4358783e-17 
7159.2 5.4320316e-17 
7159.7 5.4301978e-17 
7160.2 5.4226248e-17 
7160.7 5.4227823e-17 
7161.2 5.4235498e-17 
7161.7 5.4181074e-17 
7162.2 5.4309087e-17 
7162.7 5.4296794e-17 
7163.2 5.433445e-17 
7163.7 5.4384696e-17 
7164.2 5.4455549e-17 
7164.7 5.4387544e-17 
7165.2 5.4373215e-17 
7165.7 5.4288987e-17 
7166.2 5.4179784e-17 
7166.7 5.4091061e-17 
7167.2 5.3976988e-17 
7167.7 5.3878723e-17 
7168.2 5.3812733e-17 
7168.7 5.3844035e-17 
7169.2 5.3915478e-17 
7169.7 5.3939444e-17 
7170.2 5.4006379e-17 
7170.7 5.3989762e-17 
7171.2 5.410285e-17 
7171.7 5.4207227e-17 
7172.2 5.421258e-17 
7172.7 5.4236622e-17 
7173.2 5.4189062e-17 
7173.7 5.4113927e-17 
7174.2 5.4050194e-17 
7174.7 5.3953794e-17 
7175.2 5.3776708e-17 
7175.7 5.3611308e-17 
7176.2 5.3447589e-17 
7176.7 5.3255071e-17 
7177.2 5.3044061e-17 
7177.7 5.2814821e-17 
7178.2 5.2655124e-17 
7178.7 5.2526794e-17 
7179.2 5.2497242e-17 
7179.7 5.2506579e-17 
7180.2 5.2574693e-17 
7180.7 5.2733643e-17 
7181.2 5.290241e-17 
7181.7 5.302903e-17 
7182.2 5.3208909e-17 
7182.7 5.3260614e-17 
7183.2 5.3417931e-17 
7183.7 5.3510307e-17 
7184.2 5.3455091e-17 
7184.7 5.3481457e-17 
7185.2 5.3464545e-17 
7185.7 5.3439544e-17 
7186.2 5.3417918e-17 
7186.7 5.3349048e-17 
7187.2 5.331955e-17 
7187.7 5.3307957e-17 
7188.2 5.3336906e-17 
7188.7 5.341004e-17 
7189.2 5.3418117e-17 
7189.7 5.3388493e-17 
7190.2 5.3445625e-17 
7190.7 5.3371907e-17 
7191.2 5.3295039e-17 
7191.7 5.3221075e-17 
7192.2 5.3112002e-17 
7192.7 5.2988633e-17 
7193.2 5.2966344e-17 
7193.7 5.2898163e-17 
7194.2 5.290916e-17 
7194.7 5.2897635e-17 
7195.2 5.301011e-17 
7195.7 5.3093172e-17 
7196.2 5.3148997e-17 
7196.7 5.3184751e-17 
7197.2 5.3281817e-17 
7197.7 5.3337689e-17 
7198.2 5.3413227e-17 
7198.7 5.3389005e-17 
7199.2 5.3489305e-17 
7199.7 5.3593121e-17 
7200.2 5.3634835e-17 
7200.7 5.3737335e-17 
7201.2 5.3813314e-17 
7201.7 5.395019e-17 
7202.2 5.4070505e-17 
7202.7 5.4263127e-17 
7203.2 5.4366218e-17 
7203.7 5.4607932e-17 
7204.2 5.4753947e-17 
7204.7 5.4880134e-17 
7205.2 5.503979e-17 
7205.7 5.5240855e-17 
7206.2 5.5406075e-17 
7206.7 5.5449678e-17 
7207.2 5.5420137e-17 
7207.7 5.546575e-17 
7208.2 5.5493347e-17 
7208.7 5.545502e-17 
7209.2 5.5491416e-17 
7209.7 5.5465746e-17 
7210.2 5.5546773e-17 
7210.7 5.562963e-17 
7211.2 5.5666765e-17 
7211.7 5.5758627e-17 
7212.2 5.5758928e-17 
7212.7 5.5808381e-17 
7213.2 5.5857179e-17 
7213.7 5.5988391e-17 
7214.2 5.6029927e-17 
7214.7 5.6104225e-17 
7215.2 5.6124794e-17 
7215.7 5.6232948e-17 
7216.2 5.6282943e-17 
7216.7 5.6361451e-17 
7217.2 5.6314553e-17 
7217.7 5.634189e-17 
7218.2 5.6440042e-17 
7218.7 5.647378e-17 
7219.2 5.6644854e-17 
7219.7 5.6702702e-17 
7220.2 5.6832729e-17 
7220.7 5.6977026e-17 
7221.2 5.7091425e-17 
7221.7 5.7193831e-17 
7222.2 5.7336463e-17 
7222.7 5.7444856e-17 
7223.2 5.7551584e-17 
7223.7 5.7548867e-17 
7224.2 5.7470478e-17 
7224.7 5.7484327e-17 
7225.2 5.7379216e-17 
7225.7 5.7246951e-17 
7226.2 5.7107666e-17 
7226.7 5.6942227e-17 
7227.2 5.6881206e-17 
7227.7 5.6855624e-17 
7228.2 5.6896154e-17 
7228.7 5.6880008e-17 
7229.2 5.708345e-17 
7229.7 5.7238506e-17 
7230.2 5.7392103e-17 
7230.7 5.7578378e-17 
7231.2 5.7819377e-17 
7231.7 5.7947829e-17 
7232.2 5.8071548e-17 
7232.7 5.8093729e-17 
7233.2 5.812355e-17 
7233.7 5.803866e-17 
7234.2 5.8033824e-17 
7234.7 5.8029154e-17 
7235.2 5.8008832e-17 
7235.7 5.8063632e-17 
7236.2 5.8138353e-17 
7236.7 5.8137977e-17 
7237.2 5.8002983e-17 
7237.7 5.8019224e-17 
7238.2 5.7928904e-17 
7238.7 5.8071594e-17 
7239.2 5.8159902e-17 
7239.7 5.8282834e-17 
7240.2 5.8353144e-17 
7240.7 5.8383337e-17 
7241.2 5.8515639e-17 
7241.7 5.8580054e-17 
7242.2 5.8624128e-17 
7242.7 5.8791266e-17 
7243.2 5.8786003e-17 
7243.7 5.8880485e-17 
7244.2 5.890224e-17 
7244.7 5.8947932e-17 
7245.2 5.8966239e-17 
7245.7 5.8954505e-17 
7246.2 5.8954846e-17 
7246.7 5.9010088e-17 
7247.2 5.9177874e-17 
7247.7 5.9435768e-17 
7248.2 5.9608815e-17 
7248.7 5.9751045e-17 
7249.2 5.9895127e-17 
7249.7 6.0025224e-17 
7250.2 6.0182156e-17 
7250.7 6.0234936e-17 
7251.2 6.0333212e-17 
7251.7 6.0529515e-17 
7252.2 6.0700387e-17 
7252.7 6.0828372e-17 
7253.2 6.0940201e-17 
7253.7 6.1018621e-17 
7254.2 6.1125968e-17 
7254.7 6.1091501e-17 
7255.2 6.1133453e-17 
7255.7 6.1167436e-17 
7256.2 6.111123e-17 
7256.7 6.1025509e-17 
7257.2 6.1001871e-17 
7257.7 6.0898548e-17 
7258.2 6.0880941e-17 
7258.7 6.0831454e-17 
7259.2 6.080763e-17 
7259.7 6.0869433e-17 
7260.2 6.0861067e-17 
7260.7 6.1026136e-17 
7261.2 6.1160271e-17 
7261.7 6.1304283e-17 
7262.2 6.14668e-17 
7262.7 6.1519625e-17 
7263.2 6.15853e-17 
7263.7 6.1606202e-17 
7264.2 6.1443807e-17 
7264.7 6.1129691e-17 
7265.2 6.0608791e-17 
7265.7 5.9524541e-17 
7266.2 5.84644e-17 
7266.7 5.7605474e-17 
7267.2 5.6350103e-17 
7267.7 5.5807204e-17 
7268.2 5.5420682e-17 
7268.7 5.490581e-17 
7269.2 5.4728024e-17 
7269.7 5.5168747e-17 
7270.2 5.5409181e-17 
7270.7 5.6393199e-17 
7271.2 5.7449042e-17 
7271.7 5.861759e-17 
7272.2 5.9647409e-17 
7272.7 6.0454367e-17 
7273.2 6.1081212e-17 
7273.7 6.15288e-17 
7274.2 6.190359e-17 
7274.7 6.2412366e-17 
7275.2 6.3023298e-17 
7275.7 6.3136242e-17 
7276.1 6.3458378e-17 
7276.6 6.3664635e-17 
7277.1 6.3914028e-17 
7277.6 6.4031312e-17 
7278.1 6.404397e-17 
7278.6 6.4050801e-17 
7279.1 6.3967065e-17 
7279.6 6.3948277e-17 
7280.1 6.3797412e-17 
7280.6 6.3675674e-17 
7281.1 6.3604575e-17 
7281.6 6.3388551e-17 
7282.1 6.328132e-17 
7282.6 6.3214551e-17 
7283.1 6.31225e-17 
7283.6 6.317079e-17 
7284.1 6.3185902e-17 
7284.6 6.321868e-17 
7285.1 6.3248756e-17 
7285.6 6.330414e-17 
7286.1 6.3391959e-17 
7286.6 6.3473874e-17 
7287.1 6.3543769e-17 
7287.6 6.3681495e-17 
7288.1 6.3785065e-17 
7288.6 6.3932119e-17 
7289.1 6.410393e-17 
7289.6 6.4226e-17 
7290.1 6.4339572e-17 
7290.6 6.4311002e-17 
7291.1 6.4347597e-17 
7291.6 6.433726e-17 
7292.1 6.4302917e-17 
7292.6 6.4275233e-17 
7293.1 6.429244e-17 
7293.6 6.4301762e-17 
7294.1 6.43356e-17 
7294.6 6.4444007e-17 
7295.1 6.4427443e-17 
7295.6 6.4498164e-17 
7296.1 6.4542142e-17 
7296.6 6.4611275e-17 
7297.1 6.4676351e-17 
7297.6 6.4848043e-17 
7298.1 6.4975159e-17 
7298.6 6.5114626e-17 
7299.1 6.5217072e-17 
7299.6 6.5241851e-17 
7300.1 6.5208425e-17 
7300.6 6.5091078e-17 
7301.1 6.487611e-17 
7301.6 6.4733316e-17 
7302.1 6.4580294e-17 
7302.6 6.4409702e-17 
7303.1 6.4263245e-17 
7303.6 6.4122999e-17 
7304.1 6.4029051e-17 
7304.6 6.4055858e-17 
7305.1 6.4109555e-17 
7305.6 6.4045801e-17 
7306.1 6.4238211e-17 
7306.6 6.4343935e-17 
7307.1 6.4692816e-17 
7307.6 6.4783438e-17 
7308.1 6.4901631e-17 
7308.6 6.5094584e-17 
7309.1 6.5182046e-17 
7309.6 6.5240655e-17 
7310.1 6.527725e-17 
7310.6 6.5292825e-17 
7311.1 6.5220125e-17 
7311.6 6.5147923e-17 
7312.1 6.5060694e-17 
7312.6 6.5088832e-17 
7313.1 6.4757367e-17 
7313.6 6.4548124e-17 
7314.1 6.4171528e-17 
7314.6 6.4194418e-17 
7315.1 6.403262e-17 
7315.6 6.3882864e-17 
7316.1 6.3672831e-17 
7316.6 6.3601578e-17 
7317.1 6.3556262e-17 
7317.6 6.3573207e-17 
7318.1 6.3618633e-17 
7318.6 6.3649506e-17 
7319.1 6.3773982e-17 
7319.6 6.3796077e-17 
7320.1 6.391577e-17 
7320.6 6.3805671e-17 
7321.1 6.3723939e-17 
7321.6 6.3587855e-17 
7322.1 6.3569264e-17 
7322.6 6.3431603e-17 
7323.1 6.3339252e-17 
7323.6 6.3309628e-17 
7324.1 6.3184307e-17 
7324.6 6.3102305e-17 
7325.1 6.3013129e-17 
7325.6 6.2903862e-17 
7326.1 6.2756667e-17 
7326.6 6.2523569e-17 
7327.1 6.2449628e-17 
7327.6 6.241144e-17 
7328.1 6.2278806e-17 
7328.6 6.2212457e-17 
7329.1 6.2064854e-17 
7329.6 6.2046273e-17 
7330.1 6.1876346e-17 
7330.6 6.2003177e-17 
7331.1 6.1998901e-17 
7331.6 6.2194719e-17 
7332.1 6.2190567e-17 
7332.6 6.2101932e-17 
7333.1 6.2050483e-17 
7333.6 6.1956979e-17 
7334.1 6.1937362e-17 
7334.6 6.1743103e-17 
7335.1 6.1575444e-17 
7335.6 6.1397146e-17 
7336.1 6.1335273e-17 
7336.6 6.114374e-17 
7337.1 6.0876855e-17 
7337.6 6.0521952e-17 
7338.1 6.0417971e-17 
7338.6 6.0078685e-17 
7339.1 6.0250485e-17 
7339.6 6.015756e-17 
7340.1 6.0214001e-17 
7340.6 6.0190379e-17 
7341.1 6.0220421e-17 
7341.6 6.0097914e-17 
7342.1 6.0185744e-17 
7342.6 6.0149181e-17 
7343.1 6.0105396e-17 
7343.6 6.0098896e-17 
7344.1 6.0134028e-17 
7344.6 6.0250992e-17 
7345.1 6.0310405e-17 
7345.6 6.0351038e-17 
7346.1 6.041576e-17 
7346.6 6.0394326e-17 
7347.1 6.0307706e-17 
7347.6 6.0205749e-17 
7348.1 6.0040369e-17 
7348.6 5.9927042e-17 
7349.1 5.9762493e-17 
7349.6 5.9768967e-17 
7350.1 5.960437e-17 
7350.6 5.9394188e-17 
7351.1 5.925471e-17 
7351.6 5.9133214e-17 
7352.1 5.8888742e-17 
7352.6 5.8680636e-17 
7353.1 5.8478225e-17 
7353.6 5.8269253e-17 
7354.1 5.8201143e-17 
7354.6 5.8074573e-17 
7355.1 5.8007979e-17 
7355.6 5.7999383e-17 
7356.1 5.8018675e-17 
7356.6 5.8094059e-17 
7357.1 5.8274441e-17 
7357.6 5.8349132e-17 
7358.1 5.8435195e-17 
7358.6 5.8533318e-17 
7359.1 5.8456105e-17 
7359.6 5.8590564e-17 
7360.1 5.8638529e-17 
7360.6 5.8699457e-17 
7361.1 5.8702309e-17 
7361.6 5.8635783e-17 
7362.1 5.8488549e-17 
7362.6 5.8432651e-17 
7363.1 5.8350266e-17 
7363.6 5.8198565e-17 
7364.1 5.8164734e-17 
7364.6 5.8101432e-17 
7365.1 5.8081182e-17 
7365.6 5.8069513e-17 
7366.1 5.8048419e-17 
7366.6 5.785516e-17 
7367.1 5.7776851e-17 
7367.6 5.7681488e-17 
7368.1 5.7632621e-17 
7368.6 5.7512449e-17 
7369.1 5.7456411e-17 
7369.6 5.7328924e-17 
7370.1 5.7316078e-17 
7370.6 5.7346461e-17 
7371.1 5.7330111e-17 
7371.6 5.7443274e-17 
7372.1 5.7487871e-17 
7372.6 5.7537487e-17 
7373.1 5.7591666e-17 
7373.6 5.770472e-17 
7374.1 5.774672e-17 
7374.6 5.7739672e-17 
7375.1 5.7746367e-17 
7375.6 5.7735683e-17 
7376.1 5.7705953e-17 
7376.6 5.7680985e-17 
7377.1 5.767244e-17 
7377.6 5.7625319e-17 
7378.1 5.7627935e-17 
7378.6 5.7516054e-17 
7379.1 5.742329e-17 
7379.6 5.7346842e-17 
7380.1 5.7225636e-17 
7380.6 5.7167973e-17 
7381.1 5.7142498e-17 
7381.6 5.7089689e-17 
7382.1 5.7127369e-17 
7382.6 5.72139e-17 
7383.1 5.7292724e-17 
7383.6 5.7341691e-17 
7384.1 5.7297952e-17 
7384.6 5.7198941e-17 
7385.1 5.7109719e-17 
7385.6 5.6889535e-17 
7386.1 5.6636763e-17 
7386.6 5.6432653e-17 
7387.1 5.6278102e-17 
7387.6 5.6165692e-17 
7388.1 5.5909347e-17 
7388.6 5.5834899e-17 
7389.1 5.5719474e-17 
7389.6 5.5656415e-17 
7390.1 5.5572691e-17 
7390.6 5.5692544e-17 
7391.1 5.575147e-17 
7391.6 5.5852277e-17 
7392.1 5.5892284e-17 
7392.6 5.5865917e-17 
7393.1 5.5866691e-17 
7393.6 5.5766374e-17 
7394.1 5.5684887e-17 
7394.6 5.5512315e-17 
7395.1 5.5401051e-17 
7395.6 5.521246e-17 
7396.1 5.5045531e-17 
7396.6 5.4862307e-17 
7397.1 5.4627875e-17 
7397.6 5.4482006e-17 
7398.1 5.4248103e-17 
7398.6 5.4113958e-17 
7399.1 5.4095925e-17 
7399.6 5.4041871e-17 
7400.1 5.4139485e-17 
7400.5 5.4174797e-17 
7401.0 5.4279366e-17 
7401.5 5.4347974e-17 
7402.0 5.4454485e-17 
7402.5 5.4372041e-17 
7403.0 5.4383275e-17 
7403.5 5.4322092e-17 
7404.0 5.4307166e-17 
7404.5 5.4227429e-17 
7405.0 5.4185634e-17 
7405.5 5.4063657e-17 
7406.0 5.4015091e-17 
7406.5 5.3959577e-17 
7407.0 5.3931176e-17 
7407.5 5.3878661e-17 
7408.0 5.3810031e-17 
7408.5 5.3751384e-17 
7409.0 5.3690589e-17 
7409.5 5.3610593e-17 
7410.0 5.34829e-17 
7410.5 5.3467782e-17 
7411.0 5.347265e-17 
7411.5 5.3567309e-17 
7412.0 5.3540229e-17 
7412.5 5.3542038e-17 
7413.0 5.3621003e-17 
7413.5 5.3674858e-17 
7414.0 5.3686352e-17 
7414.5 5.3653365e-17 
7415.0 5.3555434e-17 
7415.5 5.354522e-17 
7416.0 5.3496896e-17 
7416.5 5.3387607e-17 
7417.0 5.3330242e-17 
7417.5 5.3212982e-17 
7418.0 5.3121236e-17 
7418.5 5.3104987e-17 
7419.0 5.3188871e-17 
7419.5 5.3256237e-17 
7420.0 5.3232748e-17 
7420.5 5.326578e-17 
7421.0 5.3197979e-17 
7421.5 5.3142144e-17 
7422.0 5.3061902e-17 
7422.5 5.2909141e-17 
7423.0 5.2785299e-17 
7423.5 5.2744235e-17 
7424.0 5.2656084e-17 
7424.5 5.2701391e-17 
7425.0 5.2746307e-17 
7425.5 5.2821626e-17 
7426.0 5.2824458e-17 
7426.5 5.2794718e-17 
7427.0 5.28413e-17 
7427.5 5.271151e-17 
7428.0 5.2702666e-17 
7428.5 5.2629998e-17 
7429.0 5.2677473e-17 
7429.5 5.2482513e-17 
7430.0 5.247819e-17 
7430.5 5.237335e-17 
7431.0 5.2343588e-17 
7431.5 5.2295079e-17 
7432.0 5.2256287e-17 
7432.5 5.224303e-17 
7433.0 5.2266858e-17 
7433.5 5.2296513e-17 
7434.0 5.2277314e-17 
7434.5 5.2208351e-17 
7435.0 5.2186854e-17 
7435.5 5.208468e-17 
7436.0 5.2037428e-17 
7436.5 5.2098954e-17 
7437.0 5.2125838e-17 
7437.5 5.2149553e-17 
7438.0 5.2238609e-17 
7438.5 5.2306303e-17 
7439.0 5.2416982e-17 
7439.5 5.2465517e-17 
7440.0 5.251303e-17 
7440.5 5.2617128e-17 
7441.0 5.2644828e-17 
7441.5 5.2653129e-17 
7442.0 5.2687878e-17 
7442.5 5.2738868e-17 
7443.0 5.2720585e-17 
7443.5 5.268587e-17 
7444.0 5.2636925e-17 
7444.5 5.2581098e-17 
7445.0 5.2557974e-17 
7445.5 5.2514639e-17 
7446.0 5.2624745e-17 
7446.5 5.2687296e-17 
7447.0 5.2735432e-17 
7447.5 5.269019e-17 
7448.0 5.2684641e-17 
7448.5 5.2655673e-17 
7449.0 5.2600221e-17 
7449.5 5.2625963e-17 
7450.0 5.2601737e-17 
7450.5 5.2585507e-17 
7451.0 5.2560246e-17 
7451.5 5.2600135e-17 
7452.0 5.255466e-17 
7452.5 5.2689488e-17 
7453.0 5.2709128e-17 
7453.5 5.2795155e-17 
7454.0 5.2837359e-17 
7454.5 5.284969e-17 
7455.0 5.287758e-17 
7455.5 5.2924791e-17 
7456.0 5.2949478e-17 
7456.5 5.3001468e-17 
7457.0 5.3047114e-17 
7457.5 5.2985308e-17 
7458.0 5.3051088e-17 
7458.5 5.3024185e-17 
7459.0 5.2966924e-17 
7459.5 5.2898541e-17 
7460.0 5.2861615e-17 
7460.5 5.2794832e-17 
7461.0 5.2746257e-17 
7461.5 5.2727109e-17 
7462.0 5.2688814e-17 
7462.5 5.2640388e-17 
7463.0 5.2510777e-17 
7463.5 5.2458595e-17 
7464.0 5.2298633e-17 
7464.5 5.2168833e-17 
7465.0 5.207099e-17 
7465.5 5.1968737e-17 
7466.0 5.1878403e-17 
7466.5 5.1758308e-17 
7467.0 5.1722844e-17 
7467.5 5.1663137e-17 
7468.0 5.1586368e-17 
7468.5 5.1663481e-17 
7469.0 5.1649856e-17 
7469.5 5.1713998e-17 
7470.0 5.1744497e-17 
7470.5 5.1815276e-17 
7471.0 5.1825287e-17 
7471.5 5.1863103e-17 
7472.0 5.1861572e-17 
7472.5 5.1922971e-17 
7473.0 5.1899125e-17 
7473.5 5.1901347e-17 
7474.0 5.1910061e-17 
7474.5 5.1794435e-17 
7475.0 5.1720974e-17 
7475.5 5.1599606e-17 
7476.0 5.1497821e-17 
7476.5 5.136099e-17 
7477.0 5.1262063e-17 
7477.5 5.1175266e-17 
7478.0 5.1049825e-17 
7478.5 5.0987958e-17 
7479.0 5.0950027e-17 
7479.5 5.0838403e-17 
7480.0 5.0676836e-17 
7480.5 5.0520986e-17 
7481.0 5.0293485e-17 
7481.5 5.0137003e-17 
7482.0 4.9949484e-17 
7482.5 4.9804035e-17 
7483.0 4.9730196e-17 
7483.5 4.9629457e-17 
7484.0 4.9601397e-17 
7484.5 4.9541061e-17 
7485.0 4.9460917e-17 
7485.5 4.9413659e-17 
7486.0 4.9335538e-17 
7486.5 4.9218569e-17 
7487.0 4.9113381e-17 
7487.5 4.9052399e-17 
7488.0 4.8939365e-17 
7488.5 4.8871925e-17 
7489.0 4.8789609e-17 
7489.5 4.8732558e-17 
7490.0 4.8704295e-17 
7490.5 4.8561689e-17 
7491.0 4.843419e-17 
7491.5 4.8500961e-17 
7492.0 4.8359532e-17 
7492.5 4.8264335e-17 
7493.0 4.814828e-17 
7493.5 4.8002431e-17 
7494.0 4.7740913e-17 
7494.5 4.7564822e-17 
7495.0 4.7357539e-17 
7495.5 4.7149109e-17 
7496.0 4.6960351e-17 
7496.5 4.6791104e-17 
7497.0 4.669589e-17 
7497.5 4.6515582e-17 
7498.0 4.6396805e-17 
7498.5 4.6167399e-17 
7499.0 4.5983532e-17 
7499.5 4.5782259e-17 
7500.0 4.559073e-17 
7500.5 4.5396833e-17 
7501.0 4.5250055e-17 
7501.5 4.5128417e-17 
7502.0 4.5042921e-17 
7502.5 4.4944559e-17 
7503.0 4.4777665e-17 
7503.5 4.4686808e-17 
7504.0 4.453986e-17 
7504.5 4.4396896e-17 
7505.0 4.424378e-17 
7505.5 4.4119068e-17 
7506.0 4.3979852e-17 
7506.5 4.3854071e-17 
7507.0 4.3758259e-17 
7507.5 4.3751065e-17 
7508.0 4.3624997e-17 
7508.5 4.3535825e-17 
7509.0 4.3421727e-17 
7509.5 4.3338456e-17 
7510.0 4.3192521e-17 
7510.5 4.3083048e-17 
7511.0 4.2893594e-17 
7511.5 4.2797217e-17 
7512.0 4.257875e-17 
7512.5 4.2440907e-17 
7513.0 4.2180374e-17 
7513.5 4.1978165e-17 
7514.0 4.1793231e-17 
7514.5 4.1682505e-17 
7515.0 4.1481982e-17 
7515.5 4.1287607e-17 
7516.0 4.1041885e-17 
7516.5 4.0807673e-17 
7517.0 4.0559147e-17 
7517.5 4.0301162e-17 
7518.0 4.0037282e-17 
7518.5 3.9705208e-17 
7519.0 3.9411765e-17 
7519.5 3.9082051e-17 
7520.0 3.8837573e-17 
7520.5 3.8668109e-17 
7521.0 3.8438679e-17 
7521.5 3.8342083e-17 
7522.0 3.8318786e-17 
7522.5 3.8254043e-17 
7523.0 3.8260172e-17 
7523.5 3.8244274e-17 
7524.0 3.8173157e-17 
7524.5 3.8186248e-17 
7524.9 3.8041964e-17 
7525.4 3.7933355e-17 
7525.9 3.7775489e-17 
7526.4 3.7595822e-17 
7526.9 3.7477291e-17 
7527.4 3.7352855e-17 
7527.9 3.7211854e-17 
7528.4 3.7073441e-17 
7528.9 3.699555e-17 
7529.4 3.6911001e-17 
7529.9 3.6848397e-17 
7530.4 3.6769806e-17 
7530.9 3.6610384e-17 
7531.4 3.6431811e-17 
7531.9 3.6321452e-17 
7532.4 3.6131016e-17 
7532.9 3.5950383e-17 
7533.4 3.5777008e-17 
7533.9 3.565154e-17 
7534.4 3.5444766e-17 
7534.9 3.5310631e-17 
7535.4 3.5134846e-17 
7535.9 3.4931357e-17 
7536.4 3.4721423e-17 
7536.9 3.4511346e-17 
7537.4 3.4325871e-17 
7537.9 3.4196765e-17 
7538.4 3.41013e-17 
7538.9 3.399019e-17 
7539.4 3.3904793e-17 
7539.9 3.3788231e-17 
7540.4 3.3690451e-17 
7540.9 3.3564846e-17 
7541.4 3.342415e-17 
7541.9 3.3268398e-17 
7542.4 3.3133579e-17 
7542.9 3.2891238e-17 
7543.4 3.2689013e-17 
7543.9 3.243411e-17 
7544.4 3.2173669e-17 
7544.9 3.1926372e-17 
7545.4 3.1654121e-17 
7545.9 3.1402574e-17 
7546.4 3.1163336e-17 
7546.9 3.0936864e-17 
7547.4 3.0801677e-17 
7547.9 3.0670576e-17 
7548.4 3.0542076e-17 
7548.9 3.0439239e-17 
7549.4 3.0368881e-17 
7549.9 3.0231025e-17 
7550.4 3.0170967e-17 
7550.9 3.0110006e-17 
7551.4 3.004444e-17 
7551.9 2.9938528e-17 
7552.4 2.9825113e-17 
7552.9 2.967305e-17 
7553.4 2.9612549e-17 
7553.9 2.9494157e-17 
7554.4 2.9405154e-17 
7554.9 2.9374058e-17 
7555.4 2.9323271e-17 
7555.9 2.9295576e-17 
7556.4 2.9227574e-17 
7556.9 2.9098553e-17 
7557.4 2.9025725e-17 
7557.9 2.8960378e-17 
7558.4 2.889555e-17 
7558.9 2.8884806e-17 
7559.4 2.8821454e-17 
7559.9 2.8836513e-17 
7560.4 2.8917683e-17 
7560.9 2.8912851e-17 
7561.4 2.8974825e-17 
7561.9 2.9004249e-17 
7562.4 2.8922267e-17 
7562.9 2.887497e-17 
7563.4 2.8747992e-17 
7563.9 2.8661537e-17 
7564.4 2.8575892e-17 
7564.9 2.8569521e-17 
7565.4 2.8495252e-17 
7565.9 2.8480551e-17 
7566.4 2.8424664e-17 
7566.9 2.8367242e-17 
7567.4 2.8212472e-17 
7567.9 2.8122191e-17 
7568.4 2.7966699e-17 
7568.9 2.7852349e-17 
7569.4 2.7772472e-17 
7569.9 2.765456e-17 
7570.4 2.7643354e-17 
7570.9 2.7504342e-17 
7571.4 2.7531757e-17 
7571.9 2.7514406e-17 
7572.4 2.7420957e-17 
7572.9 2.7415854e-17 
7573.4 2.7383126e-17 
7573.9 2.7396555e-17 
7574.4 2.7344866e-17 
7574.9 2.7328105e-17 
7575.4 2.7297929e-17 
7575.9 2.7335205e-17 
7576.4 2.729257e-17 
7576.9 2.7275048e-17 
7577.4 2.7174409e-17 
7577.9 2.7084147e-17 
7578.4 2.7007806e-17 
7578.9 2.6912028e-17 
7579.4 2.6857624e-17 
7579.9 2.6865859e-17 
7580.4 2.6838395e-17 
7580.9 2.6857007e-17 
7581.4 2.6810556e-17 
7581.9 2.6790404e-17 
7582.4 2.669376e-17 
7582.9 2.652731e-17 
7583.4 2.627491e-17 
7583.9 2.596113e-17 
7584.4 2.5565122e-17 
7584.9 2.4951956e-17 
7585.4 2.430512e-17 
7585.9 2.3486823e-17 
7586.4 2.2592098e-17 
7586.9 2.1529201e-17 
7587.4 2.0380114e-17 
7587.9 1.9225239e-17 
7588.4 1.8071046e-17 
7588.9 1.6973934e-17 
7589.4 1.5914731e-17 
7589.9 1.5028989e-17 
7590.4 1.4170671e-17 
7590.9 1.3478201e-17 
7591.4 1.2825672e-17 
7591.9 1.2254165e-17 
7592.4 1.1720822e-17 
7592.9 1.1190222e-17 
7593.4 1.0643404e-17 
7593.9 1.0137107e-17 
7594.4 9.6223945e-18 
7594.9 9.1750664e-18 
7595.4 8.7429947e-18 
7595.9 8.3678754e-18 
7596.4 8.0917011e-18 
7596.9 7.8368908e-18 
7597.4 7.6348292e-18 
7597.9 7.4691479e-18 
7598.4 7.3227883e-18 
7598.9 7.2270443e-18 
7599.4 7.1909906e-18 
7599.9 7.1325538e-18 
7600.4 7.168912e-18 
7600.9 7.2207981e-18 
7601.4 7.3674416e-18 
7601.9 7.5417482e-18 
7602.4 7.8302259e-18 
7602.9 8.1109183e-18 
7603.4 8.4969327e-18 
7603.9 8.8950783e-18 
7604.4 9.3670632e-18 
7604.9 9.8229018e-18 
7605.4 1.0357142e-17 
7605.9 1.087099e-17 
7606.4 1.1490634e-17 
7606.9 1.2121014e-17 
7607.4 1.2818504e-17 
7607.9 1.3575834e-17 
7608.4 1.4366245e-17 
7608.9 1.5132666e-17 
7609.4 1.5901965e-17 
7609.9 1.6596455e-17 
7610.4 1.7207859e-17 
7610.9 1.77096e-17 
7611.4 1.8080667e-17 
7611.9 1.8271188e-17 
7612.4 1.8391155e-17 
7612.9 1.8272642e-17 
7613.4 1.8108655e-17 
7613.9 1.7755829e-17 
7614.4 1.7405335e-17 
7614.9 1.6935493e-17 
7615.4 1.6476742e-17 
7615.9 1.5999017e-17 
7616.4 1.5519058e-17 
7616.9 1.5104299e-17 
7617.4 1.4692271e-17 
7617.9 1.4388805e-17 
7618.4 1.404783e-17 
7618.9 1.3856426e-17 
7619.4 1.3616631e-17 
7619.9 1.345807e-17 
7620.4 1.3297148e-17 
7620.9 1.3185174e-17 
7621.4 1.3095542e-17 
7621.9 1.2996968e-17 
7622.4 1.2979266e-17 
7622.9 1.2896932e-17 
7623.4 1.2902616e-17 
7623.9 1.2850108e-17 
7624.4 1.2898909e-17 
7624.9 1.2881963e-17 
7625.4 1.2916812e-17 
7625.9 1.2955905e-17 
7626.4 1.2996852e-17 
7626.9 1.3064344e-17 
7627.4 1.3105586e-17 
7627.9 1.3173248e-17 
7628.4 1.3195403e-17 
7628.9 1.3307417e-17 
7629.4 1.3340774e-17 
7629.9 1.3458796e-17 
7630.4 1.352164e-17 
7630.9 1.36166e-17 
7631.4 1.3681558e-17 
7631.9 1.3757767e-17 
7632.4 1.3868742e-17 
7632.9 1.3980339e-17 
7633.4 1.4074309e-17 
7633.9 1.4189824e-17 
7634.4 1.4306075e-17 
7634.9 1.4425673e-17 
7635.4 1.4514644e-17 
7635.9 1.464521e-17 
7636.4 1.4730173e-17 
7636.9 1.4832225e-17 
7637.4 1.4917305e-17 
7637.9 1.5051568e-17 
7638.4 1.5176069e-17 
7638.9 1.534122e-17 
7639.4 1.5511797e-17 
7639.9 1.5706936e-17 
7640.4 1.591184e-17 
7640.9 1.6090821e-17 
7641.4 1.6285834e-17 
7641.9 1.6457469e-17 
7642.4 1.6652173e-17 
7642.9 1.6860154e-17 
7643.4 1.7012684e-17 
7643.9 1.7235243e-17 
7644.4 1.7369676e-17 
7644.9 1.7540659e-17 
7645.4 1.7616625e-17 
7645.9 1.7713531e-17 
7646.4 1.776797e-17 
7646.9 1.7891715e-17 
7647.4 1.7937036e-17 
7647.9 1.8051223e-17 
7648.4 1.8148482e-17 
7648.9 1.828545e-17 
7649.3 1.8395828e-17 
7649.8 1.8509576e-17 
7650.3 1.8588512e-17 
7650.8 1.8620426e-17 
7651.3 1.8673763e-17 
7651.8 1.8664813e-17 
7652.3 1.876232e-17 
7652.8 1.8812183e-17 
7653.3 1.8914386e-17 
7653.8 1.8934662e-17 
7654.3 1.9037186e-17 
7654.8 1.9073958e-17 
7655.3 1.9175559e-17 
7655.8 1.9191771e-17 
7656.3 1.9286248e-17 
7656.8 1.9326472e-17 
7657.3 1.9412761e-17 
7657.8 1.9419878e-17 
7658.3 1.949767e-17 
7658.8 1.9547103e-17 
7659.3 1.9571213e-17 
7659.8 1.9579509e-17 
7660.3 1.9592062e-17 
7660.8 1.9611936e-17 
7661.3 1.9659559e-17 
7661.8 1.9737759e-17 
7662.3 1.9793705e-17 
7662.8 1.9902841e-17 
7663.3 1.9974879e-17 
7663.8 2.0083683e-17 
7664.3 2.0207402e-17 
7664.8 2.03013e-17 
7665.3 2.0436046e-17 
7665.8 2.0500737e-17 
7666.3 2.0635275e-17 
7666.8 2.0713761e-17 
7667.3 2.0831764e-17 
7667.8 2.0872336e-17 
7668.3 2.0973088e-17 
7668.8 2.1014659e-17 
7669.3 2.1040594e-17 
7669.8 2.1022788e-17 
7670.3 2.0990812e-17 
7670.8 2.0949148e-17 
7671.3 2.0928452e-17 
7671.8 2.0896654e-17 
7672.3 2.0879213e-17 
7672.8 2.0885947e-17 
7673.3 2.0840524e-17 
7673.8 2.0831162e-17 
7674.3 2.0794193e-17 
7674.8 2.0764462e-17 
7675.3 2.0723159e-17 
7675.8 2.0681203e-17 
7676.3 2.0608308e-17 
7676.8 2.060923e-17 
7677.3 2.0561697e-17 
7677.8 2.0582928e-17 
7678.3 2.0567545e-17 
7678.8 2.0571848e-17 
7679.3 2.0626538e-17 
7679.8 2.0649407e-17 
7680.3 2.0704246e-17 
7680.8 2.0732752e-17 
7681.3 2.0796802e-17 
7681.8 2.0829719e-17 
7682.3 2.0848947e-17 
7682.8 2.0790967e-17 
7683.3 2.0757926e-17 
7683.8 2.0669617e-17 
7684.3 2.0593452e-17 
7684.8 2.0454781e-17 
7685.3 2.0406488e-17 
7685.8 2.0318822e-17 
7686.3 2.0285877e-17 
7686.8 2.0205645e-17 
7687.3 2.0153193e-17 
7687.8 2.010741e-17 
7688.3 2.012646e-17 
7688.8 2.0091214e-17 
7689.3 2.0132206e-17 
7689.8 2.0161985e-17 
7690.3 2.0144822e-17 
7690.8 2.0190912e-17 
7691.3 2.017669e-17 
7691.8 2.022317e-17 
7692.3 2.0221753e-17 
7692.8 2.0243818e-17 
7693.3 2.0247298e-17 
7693.8 2.0296474e-17 
7694.3 2.0280757e-17 
7694.8 2.0297319e-17 
7695.3 2.0301737e-17 
7695.8 2.0279276e-17 
7696.3 2.0305368e-17 
7696.8 2.0295057e-17 
7697.3 2.030953e-17 
7697.8 2.0345858e-17 
7698.3 2.0427641e-17 
7698.8 2.0484038e-17 
7699.3 2.054935e-17 
7699.8 2.0535016e-17 
7700.3 2.0565395e-17 
7700.8 2.0459929e-17 
7701.3 2.0425589e-17 
7701.8 2.029682e-17 
7702.3 2.0205926e-17 
7702.8 2.0009257e-17 
7703.3 1.9954312e-17 
7703.8 1.9867491e-17 
7704.3 1.9758722e-17 
7704.8 1.9655764e-17 
7705.3 1.9554717e-17 
7705.8 1.9555436e-17 
7706.3 1.9538866e-17 
7706.8 1.9524491e-17 
7707.3 1.9336306e-17 
7707.8 1.9428001e-17 
7708.3 1.9426956e-17 
7708.8 1.9579702e-17 
7709.3 1.9522227e-17 
7709.8 1.9439966e-17 
7710.3 1.9291517e-17 
7710.8 1.9047649e-17 
7711.3 1.8921256e-17 
7711.8 1.8777012e-17 
7712.3 1.8831418e-17 
7712.8 1.8819431e-17 
7713.3 1.8972725e-17 
7713.8 1.9038443e-17 
7714.3 1.9184564e-17 
7714.8 1.9372628e-17 
7715.3 1.9451442e-17 
7715.8 1.953135e-17 
7716.3 1.9477781e-17 
7716.8 1.9537332e-17 
7717.3 1.9493851e-17 
7717.8 1.9528244e-17 
7718.3 1.9462995e-17 
7718.8 1.9550082e-17 
7719.3 1.9523907e-17 
7719.8 1.953406e-17 
7720.3 1.949636e-17 
7720.8 1.9418609e-17 
7721.3 1.9337905e-17 
7721.8 1.9200295e-17 
7722.3 1.9079431e-17 
7722.8 1.888604e-17 
7723.3 1.8780115e-17 
7723.8 1.8588479e-17 
7724.3 1.8533775e-17 
7724.8 1.8369971e-17 
7725.3 1.8330307e-17 
7725.8 1.8159121e-17 
7726.3 1.8131336e-17 
7726.8 1.8038189e-17 
7727.3 1.7950499e-17 
7727.8 1.7870428e-17 
7728.3 1.7813086e-17 
7728.8 1.7791393e-17 
7729.3 1.7784896e-17 
7729.8 1.7812713e-17 
7730.3 1.7769961e-17 
7730.8 1.7780444e-17 
7731.3 1.7694771e-17 
7731.8 1.7697816e-17 
7732.3 1.7623439e-17 
7732.8 1.7500239e-17 
7733.3 1.7365621e-17 
7733.8 1.7233017e-17 
7734.3 1.7078162e-17 
7734.8 1.6945721e-17 
7735.3 1.6879154e-17 
7735.8 1.6797079e-17 
7736.3 1.678508e-17 
7736.8 1.6765471e-17 
7737.3 1.6753769e-17 
7737.8 1.6789023e-17 
7738.3 1.6784354e-17 
7738.8 1.6758943e-17 
7739.3 1.6704122e-17 
7739.8 1.6648029e-17 
7740.3 1.6580523e-17 
7740.8 1.6534365e-17 
7741.3 1.6435674e-17 
7741.8 1.632302e-17 
7742.3 1.6242111e-17 
7742.8 1.6209932e-17 
7743.3 1.623136e-17 
7743.8 1.6273606e-17 
7744.3 1.6285969e-17 
7744.8 1.6301719e-17 
7745.3 1.6360348e-17 
7745.8 1.6410266e-17 
7746.3 1.6659388e-17 
7746.8 1.6677281e-17 
7747.3 1.6799401e-17 
7747.8 1.6942251e-17 
7748.3 1.6987308e-17 
7748.8 1.7098695e-17 
7749.3 1.719107e-17 
7749.8 1.7175362e-17 
7750.3 1.7266062e-17 
7750.8 1.7423331e-17 
7751.3 1.7451026e-17 
7751.8 1.7639906e-17 
7752.3 1.7717657e-17 
7752.8 1.7793156e-17 
7753.3 1.7777811e-17 
7753.8 1.779957e-17 
7754.3 1.7654043e-17 
7754.8 1.7544609e-17 
7755.3 1.730571e-17 
7755.8 1.705112e-17 
7756.3 1.6823707e-17 
7756.8 1.6528215e-17 
7757.3 1.62988e-17 
7757.8 1.6035682e-17 
7758.3 1.5858478e-17 
7758.8 1.5698573e-17 
7759.3 1.5584267e-17 
7759.8 1.547352e-17 
7760.3 1.5430103e-17 
7760.8 1.536002e-17 
7761.3 1.5405004e-17 
7761.8 1.5450983e-17 
7762.3 1.553595e-17 
7762.8 1.559875e-17 
7763.3 1.5758656e-17 
7763.8 1.588285e-17 
7764.3 1.6048348e-17 
7764.8 1.6178193e-17 
7765.3 1.6316684e-17 
7765.8 1.6396244e-17 
7766.3 1.6498015e-17 
7766.8 1.6495629e-17 
7767.3 1.6471734e-17 
7767.8 1.640194e-17 
7768.3 1.6378014e-17 
7768.8 1.6283714e-17 
7769.3 1.6238443e-17 
7769.8 1.6125072e-17 
7770.3 1.6045512e-17 
7770.8 1.5933596e-17 
7771.3 1.5873565e-17 
7771.8 1.5789434e-17 
7772.3 1.5736055e-17 
7772.8 1.5653614e-17 
7773.3 1.5618847e-17 
7773.7 1.5569935e-17 
7774.2 1.5543195e-17 
7774.7 1.5484471e-17 
7775.2 1.5409344e-17 
7775.7 1.5292602e-17 
7776.2 1.5135619e-17 
7776.7 1.4982007e-17 
7777.2 1.4848602e-17 
7777.7 1.473217e-17 
7778.2 1.4643243e-17 
7778.7 1.4603068e-17 
7779.2 1.4532341e-17 
7779.7 1.4544758e-17 
7780.2 1.4535419e-17 
7780.7 1.4585316e-17 
7781.2 1.4629648e-17 
7781.7 1.4687448e-17 
7782.2 1.4763718e-17 
7782.7 1.4802346e-17 
7783.2 1.4878754e-17 
7783.7 1.4941384e-17 
7784.2 1.4946995e-17 
7784.7 1.4835296e-17 
7785.2 1.4762959e-17 
7785.7 1.4578174e-17 
7786.2 1.4419224e-17 
7786.7 1.4240885e-17 
7787.2 1.4083048e-17 
7787.7 1.3886075e-17 
7788.2 1.3819298e-17 
7788.7 1.3735398e-17 
7789.2 1.3654892e-17 
7789.7 1.3612466e-17 
7790.2 1.3438893e-17 
7790.7 1.3405858e-17 
7791.2 1.3320259e-17 
7791.7 1.3266797e-17 
7792.2 1.3251883e-17 
7792.7 1.3174113e-17 
7793.2 1.3140528e-17 
7793.7 1.3177721e-17 
7794.2 1.3198034e-17 
7794.7 1.3250951e-17 
7795.2 1.3275659e-17 
7795.7 1.3266161e-17 
7796.2 1.3269884e-17 
7796.7 1.3212485e-17 
7797.2 1.314834e-17 
7797.7 1.3034887e-17 
7798.2 1.2988524e-17 
7798.7 1.2908542e-17 
7799.2 1.2960106e-17 
7799.7 1.2971014e-17 
7800.2 1.3022443e-17 
7800.7 1.3063739e-17 
7801.2 1.3065909e-17 
7801.7 1.3027711e-17 
7802.2 1.2975329e-17 
7802.7 1.2956292e-17 
7803.2 1.2858066e-17 
7803.7 1.2778457e-17 
7804.2 1.2711731e-17 
7804.7 1.2679346e-17 
7805.2 1.2686271e-17 
7805.7 1.2624448e-17 
7806.2 1.2641978e-17 
7806.7 1.265758e-17 
7807.2 1.2622218e-17 
7807.7 1.256854e-17 
7808.2 1.2504386e-17 
7808.7 1.2459898e-17 
7809.2 1.243664e-17 
7809.7 1.2425227e-17 
7810.2 1.226477e-17 
7810.7 1.2219216e-17 
7811.2 1.2033782e-17 
7811.7 1.2032976e-17 
7812.2 1.172344e-17 
7812.7 1.1594139e-17 
7813.2 1.1293741e-17 
7813.7 1.1262711e-17 
7814.2 1.10216e-17 
7814.7 1.1015244e-17 
7815.2 1.1061795e-17 
7815.7 1.1195921e-17 
7816.2 1.1337553e-17 
7816.7 1.1542559e-17 
7817.2 1.167191e-17 
7817.7 1.1747665e-17 
7818.2 1.169892e-17 
7818.7 1.1643586e-17 
7819.2 1.1597017e-17 
7819.7 1.1617805e-17 
7820.2 1.1655853e-17 
7820.7 1.1631692e-17 
7821.2 1.1580689e-17 
7821.7 1.1558666e-17 
7822.2 1.1539254e-17 
7822.7 1.1551634e-17 
7823.2 1.1511825e-17 
7823.7 1.1533398e-17 
7824.2 1.1495585e-17 
7824.7 1.1485681e-17 
7825.2 1.1429222e-17 
7825.7 1.1384764e-17 
7826.2 1.1278438e-17 
7826.7 1.1179212e-17 
7827.2 1.1048524e-17 
7827.7 1.0892533e-17 
7828.2 1.0699621e-17 
7828.7 1.0550961e-17 
7829.2 1.0405337e-17 
7829.7 1.028997e-17 
7830.2 1.0239144e-17 
7830.7 1.0219872e-17 
7831.2 1.0283881e-17 
7831.7 1.0312689e-17 
7832.2 1.0397411e-17 
7832.7 1.0431236e-17 
7833.2 1.0499825e-17 
7833.7 1.0520179e-17 
7834.2 1.0514673e-17 
7834.7 1.0529373e-17 
7835.2 1.0477156e-17 
7835.7 1.0499773e-17 
7836.2 1.0432314e-17 
7836.7 1.0465147e-17 
7837.2 1.0382686e-17 
7837.7 1.0487884e-17 
7838.2 1.0509111e-17 
7838.7 1.0627423e-17 
7839.2 1.0716757e-17 
7839.7 1.0784151e-17 
7840.2 1.0845828e-17 
7840.7 1.0855212e-17 
7841.2 1.0872843e-17 
7841.7 1.0787474e-17 
7842.2 1.0739932e-17 
7842.7 1.058545e-17 
7843.2 1.0505717e-17 
7843.7 1.0301341e-17 
7844.2 1.0195672e-17 
7844.7 1.0100714e-17 
7845.2 1.0082604e-17 
7845.7 9.9856329e-18 
7846.2 9.9220374e-18 
7846.7 1.0018004e-17 
7847.2 1.0171393e-17 
7847.7 1.0444517e-17 
7848.2 1.0643107e-17 
7848.7 1.0568242e-17 
7849.2 1.0525983e-17 
7849.7 1.0497287e-17 
7850.2 1.0352134e-17 
7850.7 1.0129332e-17 
7851.2 9.8499713e-18 
7851.7 9.5942189e-18 
7852.2 9.5153414e-18 
7852.7 9.3189403e-18 
7853.2 9.2865345e-18 
7853.7 9.1876504e-18 
7854.2 9.1441663e-18 
7854.7 9.1156698e-18 
7855.2 9.1904342e-18 
7855.7 9.2207413e-18 
7856.2 9.3770127e-18 
7856.7 9.491826e-18 
7857.2 9.6379476e-18 
7857.7 9.7644414e-18 
7858.2 9.8749419e-18 
7858.7 9.9161091e-18 
7859.2 9.9882926e-18 
7859.7 9.9913739e-18 
7860.2 1.0093869e-17 
7860.7 1.0116164e-17 
7861.2 1.0167013e-17 
7861.7 1.0168635e-17 
7862.2 1.0289471e-17 
7862.7 1.0370991e-17 
7863.2 1.0467401e-17 
7863.7 1.0489058e-17 
7864.2 1.0483204e-17 
7864.7 1.0415141e-17 
7865.2 1.02569e-17 
7865.7 1.0156368e-17 
7866.2 9.9998804e-18 
7866.7 9.9632057e-18 
7867.2 9.848972e-18 
7867.7 9.695032e-18 
7868.2 9.638336e-18 
7868.7 9.5737119e-18 
7869.2 9.508002e-18 
7869.7 9.5058849e-18 
7870.2 9.4412796e-18 
7870.7 9.4442687e-18 
7871.2 9.4510484e-18 
7871.7 9.4466811e-18 
7872.2 9.4256351e-18 
7872.7 9.3981756e-18 
7873.2 9.2929426e-18 
7873.7 9.2635497e-18 
7874.2 9.2099031e-18 
7874.7 9.230533e-18 
7875.2 9.2720655e-18 
7875.7 9.3502045e-18 
7876.2 9.4213997e-18 
7876.7 9.5262071e-18 
7877.2 9.547187e-18 
7877.7 9.5711371e-18 
7878.2 9.672505e-18 
7878.7 9.6533462e-18 
7879.2 9.7115348e-18 
7879.7 9.6969518e-18 
7880.2 9.6448369e-18 
7880.7 9.6262385e-18 
7881.2 9.5252482e-18 
7881.7 9.3407907e-18 
7882.2 9.4527119e-18 
7882.7 9.4175422e-18 
7883.2 9.4092535e-18 
7883.7 9.4397173e-18 
7884.2 9.3856981e-18 
7884.7 9.3754243e-18 
7885.2 9.454535e-18 
7885.7 9.3797233e-18 
7886.2 9.4555137e-18 
7886.7 9.4188784e-18 
7887.2 9.3454577e-18 
7887.7 9.3089171e-18 
7888.2 9.2558064e-18 
7888.7 9.1629865e-18 
7889.2 9.1807172e-18 
7889.7 9.1361495e-18 
7890.2 9.2221525e-18 
7890.7 9.2358035e-18 
7891.2 9.2344787e-18 
7891.7 9.3093189e-18 
7892.2 9.313698e-18 
7892.7 9.3258799e-18 
7893.2 9.3179377e-18 
7893.7 9.264167e-18 
7894.2 9.2077635e-18 
7894.7 9.1532186e-18 
7895.2 9.0831476e-18 
7895.7 9.0188275e-18 
7896.2 8.9832025e-18 
7896.7 8.939616e-18 
7897.2 8.9345037e-18 
7897.7 8.9140951e-18 
7898.1 8.8762964e-18 
7898.6 8.8610395e-18 
7899.1 8.826526e-18 
7899.6 8.7563782e-18 
7900.1 8.6409591e-18 
7900.6 8.4993293e-18 
7901.1 8.3363984e-18 
7901.6 8.2491248e-18 
7902.1 8.2121417e-18 
7902.6 8.1214924e-18 
7903.1 8.1848862e-18 
7903.6 8.0817803e-18 
7904.1 8.1087807e-18 
7904.6 8.0046206e-18 
7905.1 8.0224023e-18 
7905.6 8.124743e-18 
7906.1 8.1621911e-18 
7906.6 8.142155e-18 
7907.1 8.1400145e-18 
7907.6 8.2623383e-18 
7908.1 8.3033749e-18 
7908.6 8.4987322e-18 
7909.1 8.8340291e-18 
7909.6 9.0509468e-18 
7910.1 9.1499753e-18 
7910.6 9.2066872e-18 
7911.1 9.1180776e-18 
7911.6 9.048286e-18 
7912.1 9.0262614e-18 
7912.6 8.9994525e-18 
7913.1 9.0906061e-18 
7913.6 9.0672809e-18 
7914.1 9.0657164e-18 
7914.6 8.9335166e-18 
7915.1 8.8799157e-18 
7915.6 8.801847e-18 
7916.1 8.9096528e-18 
7916.6 8.929952e-18 
7917.1 9.0862929e-18 
7917.6 9.1486226e-18 
7918.1 9.2551338e-18 
7918.6 9.2656959e-18 
7919.1 9.2934378e-18 
7919.6 9.3744743e-18 
7920.1 9.3703087e-18 
7920.6 9.3120961e-18 
7921.1 9.2800276e-18 
7921.6 9.2251812e-18 
7922.1 9.2147556e-18 
7922.6 9.2347304e-18 
7923.1 9.2350053e-18 
7923.6 9.256471e-18 
7924.1 9.3125753e-18 
7924.6 9.322777e-18 
7925.1 9.4043414e-18 
7925.6 9.4094884e-18 
7926.1 9.4305569e-18 
7926.6 9.4561161e-18 
7927.1 9.4429653e-18 
7927.6 9.4763283e-18 
7928.1 9.4851465e-18 
7928.6 9.4228558e-18 
7929.1 9.3499281e-18 
7929.6 9.3127879e-18 
7930.1 9.2392113e-18 
7930.6 9.2418564e-18 
7931.1 9.1771019e-18 
7931.6 9.1943651e-18 
7932.1 9.1360473e-18 
7932.6 9.1400481e-18 
7933.1 9.1235412e-18 
7933.6 9.1379078e-18 
7934.1 9.1412646e-18 
7934.6 9.1857459e-18 
7935.1 9.201329e-18 
7935.6 9.2318113e-18 
7936.1 9.2730876e-18 
7936.6 9.2734832e-18 
7937.1 9.2822507e-18 
7937.6 9.2951769e-18 
7938.1 9.3024537e-18 
7938.6 9.320805e-18 
7939.1 9.3145576e-18 
7939.6 9.3530694e-18 
7940.1 9.4193019e-18 
7940.6 9.508093e-18 
7941.1 9.6098901e-18 
7941.6 9.6625343e-18 
7942.1 9.7494219e-18 
7942.6 9.7221938e-18 
7943.1 9.7798823e-18 
7943.6 9.6452118e-18 
7944.1 9.5586729e-18 
7944.6 9.3970765e-18 
7945.1 9.293071e-18 
7945.6 9.1183044e-18 
7946.1 9.0779063e-18 
7946.6 8.9436402e-18 
7947.1 8.9006161e-18 
7947.6 8.9792499e-18 
7948.1 8.9809531e-18 
7948.6 9.039877e-18 
7949.1 9.0405479e-18 
7949.6 9.0314812e-18 
7950.1 9.0011765e-18 
7950.6 8.9690154e-18 
7951.1 8.9067505e-18 
7951.6 8.8428144e-18 
7952.1 8.7279696e-18 
7952.6 8.6472904e-18 
7953.1 8.5280688e-18 
7953.6 8.5426965e-18 
7954.1 8.5467877e-18 
7954.6 8.6504031e-18 
7955.1 8.6943866e-18 
7955.6 8.7160223e-18 
7956.1 8.7007102e-18 
7956.6 8.7514496e-18 
7957.1 8.8651562e-18 
7957.6 9.0382309e-18 
7958.1 8.9790769e-18 
7958.6 8.9036937e-18 
7959.1 8.9300165e-18 
7959.6 8.8627401e-18 
7960.1 8.8887381e-18 
7960.6 8.7124922e-18 
7961.1 8.6874864e-18 
7961.6 8.6795945e-18 
7962.1 8.7317545e-18 
7962.6 8.7709504e-18 
7963.1 8.8109572e-18 
7963.6 8.7988758e-18 
7964.1 8.9027545e-18 
7964.6 8.9572172e-18 
7965.1 9.1502445e-18 
7965.6 9.2495774e-18 
7966.1 9.4393675e-18 
7966.6 9.5306049e-18 
7967.1 9.6445156e-18 
7967.6 9.6893715e-18 
7968.1 9.717635e-18 
7968.6 9.6432865e-18 
7969.1 9.6060851e-18 
7969.6 9.4846844e-18 
7970.1 9.4231721e-18 
7970.6 9.3115176e-18 
7971.1 9.1935926e-18 
7971.6 9.0953319e-18 
7972.1 8.973519e-18 
7972.6 8.9232423e-18 
7973.1 8.8736568e-18 
7973.6 8.8763436e-18 
7974.1 8.8970532e-18 
7974.6 8.9901755e-18 
7975.1 8.9893072e-18 
7975.6 9.0786078e-18 
7976.1 9.0321999e-18 
7976.6 9.0398715e-18 
7977.1 8.97646e-18 
7977.6 8.9653721e-18 
7978.1 9.0091268e-18 
7978.6 8.994339e-18 
7979.1 9.0023595e-18 
7979.6 8.9788326e-18 
7980.1 8.9364301e-18 
7980.6 8.8754322e-18 
7981.1 8.7996774e-18 
7981.6 8.7965757e-18 
7982.1 8.6768606e-18 
7982.6 8.7467314e-18 
7983.1 8.8631443e-18 
7983.6 8.9708868e-18 
7984.1 9.1269957e-18 
7984.6 9.0693818e-18 
7985.1 9.0386668e-18 
7985.6 8.9278575e-18 
7986.1 9.0201412e-18 
7986.6 8.8829836e-18 
7987.1 8.8590641e-18 
7987.6 8.7751951e-18 
7988.1 8.5797587e-18 
7988.6 8.5856134e-18 
7989.1 8.4401327e-18 
7989.6 8.4526378e-18 
7990.1 8.3541982e-18 
7990.6 8.3676633e-18 
7991.1 8.4019186e-18 
7991.6 8.4764938e-18 
7992.1 8.4438047e-18 
7992.6 8.3889774e-18 
7993.1 8.4124654e-18 
7993.6 8.4201502e-18 
7994.1 8.4972484e-18 
7994.6 8.5521203e-18 
7995.1 8.6018419e-18 
7995.6 8.6345425e-18 
7996.1 8.6091857e-18 
7996.6 8.5364658e-18 
7997.1 8.421309e-18 
7997.6 8.2952609e-18 
7998.1 8.1407236e-18 
7998.6 8.0107203e-18 
7999.1 7.9182782e-18 
7999.6 7.8184794e-18 
8000.1 7.8091218e-18 
8000.6 7.7678485e-18 
8001.1 7.8005455e-18 
8001.6 7.8279951e-18 
8002.1 7.9290116e-18 
8002.6 8.0110105e-18 
8003.1 8.1575777e-18 
8003.6 8.2204393e-18 
8004.1 8.361402e-18 
8004.6 8.3911288e-18 
8005.1 8.4823412e-18 
8005.6 8.4976565e-18 
8006.1 8.5042614e-18 
8006.6 8.4944872e-18 
8007.1 8.4450237e-18 
8007.6 8.4226531e-18 
8008.1 8.4058752e-18 
8008.6 8.3623552e-18 
8009.1 8.3483166e-18 
8009.6 8.2980616e-18 
8010.1 8.2957229e-18 
8010.6 8.2574786e-18 
8011.1 8.1522235e-18 
8011.6 8.1030327e-18 
8012.1 8.0800569e-18 
8012.6 7.9891557e-18 
8013.1 7.9608799e-18 
8013.6 7.9215037e-18 
8014.1 7.974452e-18 
8014.6 8.0766982e-18 
8015.1 8.1846067e-18 
8015.6 8.2637701e-18 
8016.1 8.5488652e-18 
8016.6 8.6553916e-18 
8017.1 8.8350927e-18 
8017.6 8.9169966e-18 
8018.1 8.9675272e-18 
8018.6 8.9379172e-18 
8019.1 8.9553771e-18 
8019.6 8.8038272e-18 
8020.1 8.6607039e-18 
8020.6 8.5528432e-18 
8021.1 8.4563382e-18 
8021.6 8.4746985e-18 
8022.1 8.5309366e-18 
8022.5 8.5262372e-18 
8023.0 8.5814342e-18 
8023.5 8.5264374e-18 
8024.0 8.5297554e-18 
8024.5 8.507599e-18 
8025.0 8.48e-18 
8025.5 8.4535617e-18 
8026.0 8.4179844e-18 
8026.5 8.3353524e-18 
8027.0 8.322533e-18 
8027.5 8.2864738e-18 
8028.0 8.2522948e-18 
8028.5 8.2615529e-18 
8029.0 8.2628993e-18 
8029.5 8.2876958e-18 
8030.0 8.3382508e-18 
8030.5 8.3323226e-18 
8031.0 8.3791974e-18 
8031.5 8.4382593e-18 
8032.0 8.4409471e-18 
8032.5 8.4784744e-18 
8033.0 8.3911782e-18 
8033.5 8.319587e-18 
8034.0 8.2763894e-18 
8034.5 8.149032e-18 
8035.0 8.0466386e-18 
8035.5 7.9611245e-18 
8036.0 7.912486e-18 
8036.5 7.8444019e-18 
8037.0 7.797924e-18 
8037.5 7.7388155e-18 
8038.0 7.7256617e-18 
8038.5 7.6922445e-18 
8039.0 7.7237369e-18 
8039.5 7.7369389e-18 
8040.0 7.7336324e-18 
8040.5 7.8172433e-18 
8041.0 7.7653111e-18 
8041.5 7.8342713e-18 
8042.0 7.8026391e-18 
8042.5 7.8480321e-18 
8043.0 7.7937767e-18 
8043.5 7.8653433e-18 
8044.0 7.7733699e-18 
8044.5 7.881936e-18 
8045.0 7.8746676e-18 
8045.5 7.9603883e-18 
8046.0 8.0251108e-18 
8046.5 8.089458e-18 
8047.0 8.1216806e-18 
8047.5 8.1700018e-18 
8048.0 8.1197877e-18 
8048.5 8.050714e-18 
8049.0 7.9663823e-18 
8049.5 7.8275178e-18 
8050.0 7.7766981e-18 
8050.5 7.692836e-18 
8051.0 7.6430921e-18 
8051.5 7.6418633e-18 
8052.0 7.6227626e-18 
8052.5 7.7317753e-18 
8053.0 7.7954651e-18 
8053.5 7.90889e-18 
8054.0 8.0017579e-18 
8054.5 8.1275527e-18 
8055.0 8.2026305e-18 
8055.5 8.2992302e-18 
8056.0 8.3734663e-18 
8056.5 8.4234357e-18 
8057.0 8.4274852e-18 
8057.5 8.3917804e-18 
8058.0 8.3672457e-18 
8058.5 8.3012141e-18 
8059.0 8.2552914e-18 
8059.5 8.1126344e-18 
8060.0 8.0504793e-18 
8060.5 7.877393e-18 
8061.0 7.8191992e-18 
8061.5 7.6856319e-18 
8062.0 7.5307261e-18 
8062.5 7.424776e-18 
8063.0 7.2664076e-18 
8063.5 7.2288248e-18 
8064.0 7.1826711e-18 
8064.5 7.2220429e-18 
8065.0 7.2645648e-18 
8065.5 7.3487349e-18 
8066.0 7.4034227e-18 
8066.5 7.5074764e-18 
8067.0 7.5303629e-18 
8067.5 7.579982e-18 
8068.0 7.5855943e-18 
8068.5 7.5467833e-18 
8069.0 7.5405161e-18 
8069.5 7.4383533e-18 
8070.0 7.3784488e-18 
8070.5 7.2727122e-18 
8071.0 7.1499998e-18 
8071.5 7.0648845e-18 
8072.0 6.9776919e-18 
8072.5 6.9127285e-18 
8073.0 6.9341258e-18 
8073.5 6.9047443e-18 
8074.0 6.9087558e-18 
8074.5 6.9530183e-18 
8075.0 6.9149304e-18 
8075.5 6.9654285e-18 
8076.0 6.9057364e-18 
8076.5 6.8738503e-18 
8077.0 6.8135773e-18 
8077.5 6.7321825e-18 
8078.0 6.6323605e-18 
8078.5 6.5666744e-18 
8079.0 6.4853264e-18 
8079.5 6.4395369e-18 
8080.0 6.4533727e-18 
8080.5 6.4404547e-18 
8081.0 6.5306649e-18 
8081.5 6.5705066e-18 
8082.0 6.6592821e-18 
8082.5 6.7040997e-18 
8083.0 6.7571343e-18 
8083.5 6.8707051e-18 
8084.0 6.8941284e-18 
8084.5 7.0261088e-18 
8085.0 7.0635661e-18 
8085.5 7.1595341e-18 
8086.0 7.2030217e-18 
8086.5 7.2698405e-18 
8087.0 7.222756e-18 
8087.5 7.2462359e-18 
8088.0 7.1723244e-18 
8088.5 7.1433675e-18 
8089.0 7.1139668e-18 
8089.5 7.0799864e-18 
8090.0 7.058066e-18 
8090.5 7.0659607e-18 
8091.0 7.0558021e-18 
8091.5 7.050097e-18 
8092.0 7.0226045e-18 
8092.5 6.9632661e-18 
8093.0 6.9147535e-18 
8093.5 6.853305e-18 
8094.0 6.7519517e-18 
8094.5 6.7083629e-18 
8095.0 6.6419242e-18 
8095.5 6.5773702e-18 
8096.0 6.5584877e-18 
8096.5 6.4991286e-18 
8097.0 6.4699252e-18 
8097.5 6.4143375e-18 
8098.0 6.3787326e-18 
8098.5 6.3159742e-18 
8099.0 6.2808031e-18 
8099.5 6.222468e-18 
8100.0 6.2637528e-18 
8100.5 6.1992608e-18 
8101.0 6.2398516e-18 
8101.5 6.1604695e-18 
8102.0 6.1676278e-18 
8102.5 6.1352399e-18 
8103.0 6.108119e-18 
8103.5 6.083863e-18 
8104.0 6.0983266e-18 
8104.5 6.105108e-18 
8105.0 6.1393765e-18 
8105.5 6.1110248e-18 
8106.0 6.1266343e-18 
8106.5 6.1329048e-18 
8107.0 6.0716394e-18 
8107.5 6.0445863e-18 
8108.0 5.9932407e-18 
8108.5 5.9402918e-18 
8109.0 5.9229134e-18 
8109.5 5.9065028e-18 
8110.0 5.9198998e-18 
8110.5 5.9445075e-18 
8111.0 5.982522e-18 
8111.5 6.0330226e-18 
8112.0 6.1202442e-18 
8112.5 6.1804045e-18 
8113.0 6.2878649e-18 
8113.5 6.3305575e-18 
8114.0 6.4084918e-18 
8114.5 6.4031746e-18 
8115.0 6.4386721e-18 
8115.5 6.4092771e-18 
8116.0 6.3937104e-18 
8116.5 6.3732839e-18 
8117.0 6.3487274e-18 
8117.5 6.3541509e-18 
8118.0 6.3833034e-18 
8118.5 6.4308449e-18 
8119.0 6.5311653e-18 
8119.5 6.6478554e-18 
8120.0 6.8071699e-18 
8120.5 6.9194498e-18 
8121.0 7.0653902e-18 
8121.5 7.1191296e-18 
8122.0 7.1658584e-18 
8122.5 7.1479371e-18 
8123.0 7.0965906e-18 
8123.5 7.0595811e-18 
8124.0 7.0600905e-18 
8124.5 7.027405e-18 
8125.0 7.0838607e-18 
8125.5 7.0982003e-18 
8126.0 7.1978711e-18 
8126.5 7.2857175e-18 
8127.0 7.3550071e-18 
8127.5 7.425954e-18 
8128.0 7.474257e-18 
8128.5 7.4245761e-18 
8129.0 7.387211e-18 
8129.5 7.2852256e-18 
8130.0 7.1252868e-18 
8130.5 7.0372814e-18 
8131.0 6.8281816e-18 
8131.5 6.7511762e-18 
8132.0 6.6016017e-18 
8132.5 6.5364295e-18 
8133.0 6.4682434e-18 
8133.5 6.4759765e-18 
8134.0 6.454163e-18 
8134.5 6.4928981e-18 
8135.0 6.5167912e-18 
8135.5 6.5204221e-18 
8136.0 6.5530561e-18 
8136.5 6.5632378e-18 
8137.0 6.5542026e-18 
8137.5 6.6017496e-18 
8138.0 6.6035296e-18 
8138.5 6.6396428e-18 
8139.0 6.6707198e-18 
8139.5 6.6734975e-18 
8140.0 6.6855872e-18 
8140.5 6.6861307e-18 
8141.0 6.6192609e-18 
8141.5 6.6115099e-18 
8142.0 6.5784356e-18 
8142.5 6.5330169e-18 
8143.0 6.569173e-18 
8143.5 6.5499381e-18 
8144.0 6.5562657e-18 
8144.5 6.5939482e-18 
8145.0 6.5769472e-18 
8145.5 6.6260452e-18 
8146.0 6.6919848e-18 
8146.5 6.749995e-18 
8146.9 6.825365e-18 
8147.4 6.9357177e-18 
8147.9 7.0166792e-18 
8148.4 7.1270905e-18 
8148.9 7.2162832e-18 
8149.4 7.3070638e-18 
8149.9 7.4321014e-18 
8150.4 7.4947611e-18 
8150.9 7.594687e-18 
8151.4 7.6350453e-18 
8151.9 7.7244377e-18 
8152.4 7.7326262e-18 
8152.9 7.7452581e-18 
8153.4 7.739314e-18 
8153.9 7.668966e-18 
8154.4 7.632624e-18 
8154.9 7.5962763e-18 
8155.4 7.5769946e-18 
8155.9 7.5457454e-18 
8156.4 7.5492908e-18 
8156.9 7.5326543e-18 
8157.4 7.5109601e-18 
8157.9 7.4687931e-18 
8158.4 7.4024723e-18 
8158.9 7.3656718e-18 
8159.4 7.2783611e-18 
8159.9 7.2888812e-18 
8160.4 7.2710971e-18 
8160.9 7.2970844e-18 
8161.4 7.3555025e-18 
8161.9 7.3648123e-18 
8162.4 7.4322744e-18 
8162.9 7.4239512e-18 
8163.4 7.4300598e-18 
8163.9 7.3520075e-18 
8164.4 7.4087531e-18 
8164.9 7.3614942e-18 
8165.4 7.462597e-18 
8165.9 7.4662183e-18 
8166.4 7.5860901e-18 
8166.9 7.6407355e-18 
8167.4 7.6992652e-18 
8167.9 7.723129e-18 
8168.4 7.7082742e-18 
8168.9 7.6763012e-18 
8169.4 7.5826817e-18 
8169.9 7.5196411e-18 
8170.4 7.4461516e-18 
8170.9 7.4246966e-18 
8171.4 7.4037493e-18 
8171.9 7.4394152e-18 
8172.4 7.4808378e-18 
8172.9 7.5385246e-18 
8173.4 7.6024597e-18 
8173.9 7.6747141e-18 
8174.4 7.7338555e-18 
8174.9 7.7981666e-18 
8175.4 7.8655434e-18 
8175.9 7.9127159e-18 
8176.4 7.9375992e-18 
8176.9 7.9267506e-18 
8177.4 7.914111e-18 
8177.9 7.8196721e-18 
8178.4 7.7215406e-18 
8178.9 7.6030719e-18 
8179.4 7.4521023e-18 
8179.9 7.3683616e-18 
8180.4 7.3048527e-18 
8180.9 7.3237586e-18 
8181.4 7.3999861e-18 
8181.9 7.5422681e-18 
8182.4 7.7022218e-18 
8182.9 7.9207165e-18 
8183.4 8.0577424e-18 
8183.9 8.2051747e-18 
8184.4 8.3602176e-18 
8184.9 8.3839316e-18 
8185.4 8.4877331e-18 
8185.9 8.4911443e-18 
8186.4 8.4973831e-18 
8186.9 8.4347227e-18 
8187.4 8.3855674e-18 
8187.9 8.2709883e-18 
8188.4 8.1458233e-18 
8188.9 8.0465993e-18 
8189.4 7.8799847e-18 
8189.9 7.8195925e-18 
8190.4 7.7604203e-18 
8190.9 7.7529519e-18 
8191.4 7.7522642e-18 
8191.9 7.8487102e-18 
8192.4 7.87595e-18 
8192.9 7.9668412e-18 
8193.4 8.0725032e-18 
8193.9 8.1251688e-18 
8194.4 8.2194848e-18 
8194.9 8.2627047e-18 
8195.4 8.344701e-18 
8195.9 8.3693527e-18 
8196.4 8.420327e-18 
8196.9 8.4214761e-18 
8197.4 8.4773612e-18 
8197.9 8.4878431e-18 
8198.4 8.542649e-18 
8198.9 8.5816884e-18 
8199.4 8.6277165e-18 
8199.9 8.6661028e-18 
8200.4 8.6987804e-18 
8200.9 8.7001516e-18 
8201.4 8.6765815e-18 
8201.9 8.6884289e-18 
8202.4 8.6864678e-18 
8202.9 8.6960494e-18 
8203.4 8.7298393e-18 
8203.9 8.7710786e-18 
8204.4 8.8088898e-18 
8204.9 8.8791845e-18 
8205.4 8.912253e-18 
8205.9 8.969998e-18 
8206.4 9.0283063e-18 
8206.9 9.0057185e-18 
8207.4 8.9663165e-18 
8207.9 8.9106959e-18 
8208.4 8.8657281e-18 
8208.9 8.8232093e-18 
8209.4 8.7942125e-18 
8209.9 8.799042e-18 
8210.4 8.8109959e-18 
8210.9 8.8385746e-18 
8211.4 8.8698695e-18 
8211.9 8.8795368e-18 
8212.4 8.8913886e-18 
8212.9 8.9236997e-18 
8213.4 8.8773104e-18 
8213.9 8.9460031e-18 
8214.4 8.9289986e-18 
8214.9 9.014635e-18 
8215.4 9.044046e-18 
8215.9 9.1055957e-18 
8216.4 9.130556e-18 
8216.9 9.1328705e-18 
8217.4 9.1168925e-18 
8217.9 9.0649633e-18 
8218.4 8.9892484e-18 
8218.9 8.8776835e-18 
8219.4 8.7438776e-18 
8219.9 8.5867845e-18 
8220.4 8.4495373e-18 
8220.9 8.3224965e-18 
8221.4 8.2549114e-18 
8221.9 8.2128748e-18 
8222.4 8.2232069e-18 
8222.9 8.2863152e-18 
8223.4 8.3372461e-18 
8223.9 8.421297e-18 
8224.4 8.4764246e-18 
8224.9 8.5499423e-18 
8225.4 8.5987791e-18 
8225.9 8.7137541e-18 
8226.4 8.775921e-18 
8226.9 8.9074598e-18 
8227.4 9.0333996e-18 
8227.9 9.1878761e-18 
8228.4 9.3252574e-18 
8228.9 9.4794123e-18 
8229.4 9.613288e-18 
8229.9 9.7109271e-18 
8230.4 9.8351285e-18 
8230.9 9.9227177e-18 
8231.4 1.0067961e-17 
8231.9 1.0135306e-17 
8232.4 1.0282969e-17 
8232.9 1.0346534e-17 
8233.4 1.0393364e-17 
8233.9 1.0416085e-17 
8234.4 1.0382757e-17 
8234.9 1.0319673e-17 
8235.4 1.0226123e-17 
8235.9 1.0141466e-17 
8236.4 1.004181e-17 
8236.9 9.9687389e-18 
8237.4 9.8815593e-18 
8237.9 9.8331906e-18 
8238.4 9.7836044e-18 
8238.9 9.81416e-18 
8239.4 9.8690166e-18 
8239.9 9.9761974e-18 
8240.4 1.0161965e-17 
8240.9 1.0341534e-17 
8241.4 1.0552374e-17 
8241.9 1.0715952e-17 
8242.4 1.086765e-17 
8242.9 1.0928067e-17 
8243.4 1.0978094e-17 
8243.9 1.0908612e-17 
8244.4 1.0860337e-17 
8244.9 1.0752885e-17 
8245.4 1.0681214e-17 
8245.9 1.0625065e-17 
8246.4 1.0571053e-17 
8246.9 1.054828e-17 
8247.4 1.0564832e-17 
8247.9 1.0594789e-17 
8248.4 1.0614774e-17 
8248.9 1.0624325e-17 
8249.4 1.0596903e-17 
8249.9 1.0579577e-17 
8250.4 1.0510527e-17 
8250.9 1.0500852e-17 
8251.4 1.0451749e-17 
8251.9 1.0489669e-17 
8252.4 1.0506356e-17 
8252.9 1.0589791e-17 
8253.4 1.0657777e-17 
8253.9 1.0762677e-17 
8254.4 1.0791346e-17 
8254.9 1.0823824e-17 
8255.4 1.0804332e-17 
8255.9 1.0787576e-17 
8256.4 1.0783057e-17 
8256.9 1.0728469e-17 
8257.4 1.0745107e-17 
8257.9 1.072958e-17 
8258.4 1.0803329e-17 
8258.9 1.0843065e-17 
8259.4 1.0930155e-17 
8259.9 1.1054995e-17 
8260.4 1.1112866e-17 
8260.9 1.1181331e-17 
8261.4 1.1230321e-17 
8261.9 1.1222732e-17 
8262.4 1.1273418e-17 
8262.9 1.1281895e-17 
8263.4 1.1274107e-17 
8263.9 1.1327714e-17 
8264.4 1.1291468e-17 
8264.9 1.1338054e-17 
8265.4 1.1335862e-17 
8265.9 1.1282076e-17 
8266.4 1.1236275e-17 
8266.9 1.121188e-17 
8267.4 1.1152275e-17 
8267.9 1.1153458e-17 
8268.4 1.1200618e-17 
8268.9 1.1206049e-17 
8269.4 1.1323644e-17 
8269.9 1.1459049e-17 
8270.4 1.1626469e-17 
8270.9 1.1845723e-17 
8271.3 1.2062505e-17 
8271.8 1.2177023e-17 
8272.3 1.2327683e-17 
8272.8 1.2515258e-17 
8273.3 1.2628631e-17 
8273.8 1.2641082e-17 
8274.3 1.2569204e-17 
8274.8 1.248247e-17 
8275.3 1.2455076e-17 
8275.8 1.2416096e-17 
8276.3 1.2330841e-17 
8276.8 1.2285395e-17 
8277.3 1.2214148e-17 
8277.8 1.216065e-17 
8278.3 1.2170596e-17 
8278.8 1.2245097e-17 
8279.3 1.2335406e-17 
8279.8 1.2347733e-17 
8280.3 1.2343729e-17 
8280.8 1.2259372e-17 
8281.3 1.2221415e-17 
8281.8 1.215151e-17 
8282.3 1.2139459e-17 
8282.8 1.2057496e-17 
8283.3 1.2068499e-17 
8283.8 1.223976e-17 
8284.3 1.2437384e-17 
8284.8 1.2620142e-17 
8285.3 1.2714914e-17 
8285.8 1.2780838e-17 
8286.3 1.2824672e-17 
8286.8 1.2908652e-17 
8287.3 1.2792257e-17 
8287.8 1.2842119e-17 
8288.3 1.2724645e-17 
8288.8 1.2671927e-17 
8289.3 1.2532041e-17 
8289.8 1.2722571e-17 
8290.3 1.2709479e-17 
8290.8 1.2859505e-17 
8291.3 1.2824525e-17 
8291.8 1.2934305e-17 
8292.3 1.3043108e-17 
8292.8 1.3131888e-17 
8293.3 1.3378498e-17 
8293.8 1.3400708e-17 
8294.3 1.3623033e-17 
8294.8 1.3632719e-17 
8295.3 1.3820133e-17 
8295.8 1.3715204e-17 
8296.3 1.3892926e-17 
8296.8 1.3941041e-17 
8297.3 1.4102307e-17 
8297.8 1.4220079e-17 
8298.3 1.4406444e-17 
8298.8 1.4547448e-17 
8299.3 1.4684855e-17 
8299.8 1.4855259e-17 
8300.3 1.503393e-17 
8300.8 1.5264362e-17 
8301.3 1.5552572e-17 
8301.8 1.5762022e-17 
8302.3 1.6096408e-17 
8302.8 1.6187034e-17 
8303.3 1.6339433e-17 
8303.8 1.6358395e-17 
8304.3 1.6288339e-17 
8304.8 1.6114546e-17 
8305.3 1.5913123e-17 
8305.8 1.571652e-17 
8306.3 1.5487689e-17 
8306.8 1.5309938e-17 
8307.3 1.5121309e-17 
8307.8 1.5011208e-17 
8308.3 1.4909159e-17 
8308.8 1.4922366e-17 
8309.3 1.4946771e-17 
8309.8 1.5008428e-17 
8310.3 1.5136184e-17 
8310.8 1.523209e-17 
8311.3 1.5365992e-17 
8311.8 1.5482368e-17 
8312.3 1.5660432e-17 
8312.8 1.5831711e-17 
8313.3 1.5996744e-17 
8313.8 1.6213742e-17 
8314.3 1.6382489e-17 
8314.8 1.6403243e-17 
8315.3 1.6519871e-17 
8315.8 1.650392e-17 
8316.3 1.64941e-17 
8316.8 1.6389511e-17 
8317.3 1.6276714e-17 
8317.8 1.6143011e-17 
8318.3 1.6107064e-17 
8318.8 1.5974208e-17 
8319.3 1.5953702e-17 
8319.8 1.5941109e-17 
8320.3 1.5916538e-17 
8320.8 1.5967084e-17 
8321.3 1.6002291e-17 
8321.8 1.6073486e-17 
8322.3 1.6153331e-17 
8322.8 1.6289958e-17 
8323.3 1.6351928e-17 
8323.8 1.6546112e-17 
8324.3 1.6662794e-17 
8324.8 1.682431e-17 
8325.3 1.6979283e-17 
8325.8 1.7146926e-17 
8326.3 1.7270522e-17 
8326.8 1.7398675e-17 
8327.3 1.7541914e-17 
8327.8 1.7651783e-17 
8328.3 1.776628e-17 
8328.8 1.7799939e-17 
8329.3 1.7831031e-17 
8329.8 1.7766457e-17 
8330.3 1.7711556e-17 
8330.8 1.768191e-17 
8331.3 1.7542169e-17 
8331.8 1.7432e-17 
8332.3 1.7287818e-17 
8332.8 1.7210569e-17 
8333.3 1.7145565e-17 
8333.8 1.7187079e-17 
8334.3 1.7134976e-17 
8334.8 1.7307952e-17 
8335.3 1.7275963e-17 
8335.8 1.7488781e-17 
8336.3 1.7956069e-17 
8336.8 1.7890498e-17 
8337.3 1.7984722e-17 
8337.8 1.7739572e-17 
8338.3 1.7554218e-17 
8338.8 1.7262043e-17 
8339.3 1.6996041e-17 
8339.8 1.6527806e-17 
8340.3 1.6325292e-17 
8340.8 1.6164235e-17 
8341.3 1.6298998e-17 
8341.8 1.653937e-17 
8342.3 1.6577735e-17 
8342.8 1.6517942e-17 
8343.3 1.6651161e-17 
8343.8 1.6706286e-17 
8344.3 1.6870363e-17 
8344.8 1.7026597e-17 
8345.3 1.7065236e-17 
8345.8 1.714673e-17 
8346.3 1.7100728e-17 
8346.8 1.7152772e-17 
8347.3 1.7104899e-17 
8347.8 1.7101115e-17 
8348.3 1.7076493e-17 
8348.8 1.7066945e-17 
8349.3 1.7044081e-17 
8349.8 1.694061e-17 
8350.3 1.679752e-17 
8350.8 1.6668622e-17 
8351.3 1.6628999e-17 
8351.8 1.6620917e-17 
8352.3 1.6580721e-17 
8352.8 1.6643751e-17 
8353.3 1.6629497e-17 
8353.8 1.6693466e-17 
8354.3 1.6779029e-17 
8354.8 1.6800565e-17 
8355.3 1.6842476e-17 
8355.8 1.685939e-17 
8356.3 1.6775307e-17 
8356.8 1.6771235e-17 
8357.3 1.6793086e-17 
8357.8 1.6771966e-17 
8358.3 1.6937045e-17 
8358.8 1.6961891e-17 
8359.3 1.7100584e-17 
8359.8 1.7169867e-17 
8360.3 1.7249165e-17 
8360.8 1.7283179e-17 
8361.3 1.7219999e-17 
8361.8 1.7105696e-17 
8362.3 1.707353e-17 
8362.8 1.701971e-17 
8363.3 1.6951797e-17 
8363.8 1.6927818e-17 
8364.3 1.6910309e-17 
8364.8 1.6977613e-17 
8365.3 1.7043255e-17 
8365.8 1.71105e-17 
8366.3 1.7240759e-17 
8366.8 1.7324974e-17 
8367.3 1.7428774e-17 
8367.8 1.744267e-17 
8368.3 1.7529003e-17 
8368.8 1.7519264e-17 
8369.3 1.7525916e-17 
8369.8 1.7560604e-17 
8370.3 1.7497162e-17 
8370.8 1.7486249e-17 
8371.3 1.7416747e-17 
8371.8 1.7455767e-17 
8372.3 1.7366829e-17 
8372.8 1.7441047e-17 
8373.3 1.7380343e-17 
8373.8 1.7387355e-17 
8374.3 1.7342406e-17 
8374.8 1.7292796e-17 
8375.3 1.7139224e-17 
8375.8 1.7025908e-17 
8376.3 1.7018308e-17 
8376.8 1.6942504e-17 
8377.3 1.7004777e-17 
8377.8 1.7017517e-17 
8378.3 1.7158529e-17 
8378.8 1.7160249e-17 
8379.3 1.730438e-17 
8379.8 1.7283505e-17 
8380.3 1.7388185e-17 
8380.8 1.7379337e-17 
8381.3 1.7456662e-17 
8381.8 1.7434881e-17 
8382.3 1.7405125e-17 
8382.8 1.7363293e-17 
8383.3 1.7262364e-17 
8383.8 1.7242246e-17 
8384.3 1.7176164e-17 
8384.8 1.7162371e-17 
8385.3 1.7133487e-17 
8385.8 1.7117959e-17 
8386.3 1.6981407e-17 
8386.8 1.695615e-17 
8387.3 1.692086e-17 
8387.8 1.6957736e-17 
8388.3 1.7002316e-17 
8388.8 1.6943421e-17 
8389.3 1.6883433e-17 
8389.8 1.6831938e-17 
8390.3 1.701445e-17 
8390.8 1.7116115e-17 
8391.3 1.7362823e-17 
8391.8 1.745877e-17 
8392.3 1.7575454e-17 
8392.8 1.7656219e-17 
8393.3 1.770565e-17 
8393.8 1.8031795e-17 
8394.3 1.8393045e-17 
8394.8 1.8848332e-17 
8395.3 1.9314429e-17 
8395.7 1.9528758e-17 
8396.2 1.9630657e-17 
8396.7 1.9632511e-17 
8397.2 1.9611125e-17 
8397.7 1.9690511e-17 
8398.2 1.982366e-17 
8398.7 1.9864678e-17 
8399.2 1.9984595e-17 
8399.7 2.0038032e-17 
8400.2 2.0105096e-17 
8400.7 2.0252781e-17 
8401.2 2.036559e-17 
8401.7 2.0508701e-17 
8402.2 2.0648615e-17 
8402.7 2.07687e-17 
8403.2 2.0824728e-17 
8403.7 2.0947644e-17 
8404.2 2.1031106e-17 
8404.7 2.1122232e-17 
8405.2 2.1400456e-17 
8405.7 2.1426349e-17 
8406.2 2.1557974e-17 
8406.7 2.1580333e-17 
8407.2 2.1754234e-17 
8407.7 2.1989533e-17 
8408.2 2.2226963e-17 
8408.7 2.243926e-17 
8409.2 2.2694787e-17 
8409.7 2.2865088e-17 
8410.2 2.3037126e-17 
8410.7 2.3137683e-17 
8411.2 2.3241443e-17 
8411.7 2.3265493e-17 
8412.2 2.3457723e-17 
8412.7 2.362928e-17 
8413.2 2.3755593e-17 
8413.7 2.4028057e-17 
8414.2 2.4326222e-17 
8414.7 2.4573754e-17 
8415.2 2.4819123e-17 
8415.7 2.5037367e-17 
8416.2 2.5131015e-17 
8416.7 2.520269e-17 
8417.2 2.5279665e-17 
8417.7 2.5325127e-17 
8418.2 2.5517019e-17 
8418.7 2.557832e-17 
8419.2 2.5982349e-17 
8419.7 2.6237717e-17 
8420.2 2.6737326e-17 
8420.7 2.7132477e-17 
8421.2 2.7824397e-17 
8421.7 2.8105731e-17 
8422.2 2.8337473e-17 
8422.7 2.8076511e-17 
8423.2 2.7838545e-17 
8423.7 2.7506101e-17 
8424.2 2.74558e-17 
8424.7 2.7425712e-17 
8425.2 2.7728326e-17 
8425.7 2.8026342e-17 
8426.2 2.8581146e-17 
8426.7 2.9119225e-17 
8427.2 2.933255e-17 
8427.7 3.0077164e-17 
8428.2 3.0062938e-17 
8428.7 2.9390622e-17 
8429.2 2.9071695e-17 
8429.7 2.8842657e-17 
8430.2 2.8440702e-17 
8430.7 2.8435205e-17 
8431.2 2.8144328e-17 
8431.7 2.8312602e-17 
8432.2 2.8291175e-17 
8432.7 2.8494252e-17 
8433.2 2.8602748e-17 
8433.7 2.8792481e-17 
8434.2 2.8967266e-17 
8434.7 2.9150975e-17 
8435.2 2.925292e-17 
8435.7 2.9388487e-17 
8436.2 2.9502829e-17 
8436.7 2.9588765e-17 
8437.2 2.9796383e-17 
8437.7 3.000496e-17 
8438.2 3.0186556e-17 
8438.7 3.0382129e-17 
8439.2 3.0497856e-17 
8439.7 3.0560442e-17 
8440.2 3.0696624e-17 
8440.7 3.0753465e-17 
8441.2 3.0858002e-17 
8441.7 3.0978647e-17 
8442.2 3.1086996e-17 
8442.7 3.1226673e-17 
8443.2 3.1261151e-17 
8443.7 3.1393637e-17 
8444.2 3.1388352e-17 
8444.7 3.1445672e-17 
8445.2 3.1435656e-17 
8445.7 3.1528998e-17 
8446.2 3.1583532e-17 
8446.7 3.1737881e-17 
8447.2 3.1970959e-17 
8447.7 3.2224729e-17 
8448.2 3.2555233e-17 
8448.7 3.2791012e-17 
8449.2 3.2918152e-17 
8449.7 3.3123373e-17 
8450.2 3.3342009e-17 
8450.7 3.3422674e-17 
8451.2 3.3506186e-17 
8451.7 3.3569177e-17 
8452.2 3.3514655e-17 
8452.7 3.3543558e-17 
8453.2 3.350825e-17 
8453.7 3.3539397e-17 
8454.2 3.3474092e-17 
8454.7 3.3272025e-17 
8455.2 3.345088e-17 
8455.7 3.3490787e-17 
8456.2 3.3858009e-17 
8456.7 3.4215556e-17 
8457.2 3.4417967e-17 
8457.7 3.4448831e-17 
8458.2 3.4725436e-17 
8458.7 3.4842812e-17 
8459.2 3.5249866e-17 
8459.7 3.5431858e-17 
8460.2 3.566607e-17 
8460.7 3.5962168e-17 
8461.2 3.6345433e-17 
8461.7 3.6025874e-17 
8462.2 3.6216725e-17 
8462.7 3.6123046e-17 
8463.2 3.6178212e-17 
8463.7 3.6428932e-17 
8464.2 3.642143e-17 
8464.7 3.6685521e-17 
8465.2 3.6802873e-17 
8465.7 3.6928123e-17 
8466.2 3.6994514e-17 
8466.7 3.7095752e-17 
8467.2 3.7144373e-17 
8467.7 3.719562e-17 
8468.2 3.719214e-17 
8468.7 3.7212051e-17 
8469.2 3.7325387e-17 
8469.7 3.7420054e-17 
8470.2 3.7503565e-17 
8470.7 3.7613742e-17 
8471.2 3.7712863e-17 
8471.7 3.7897779e-17 
8472.2 3.8043085e-17 
8472.7 3.82086e-17 
8473.2 3.841086e-17 
8473.7 3.8668977e-17 
8474.2 3.8789932e-17 
8474.7 3.8953675e-17 
8475.2 3.907267e-17 
8475.7 3.9190087e-17 
8476.2 3.9326698e-17 
8476.7 3.9442623e-17 
8477.2 3.9561777e-17 
8477.7 3.9667011e-17 
8478.2 3.9725805e-17 
8478.7 3.9771463e-17 
8479.2 3.9888244e-17 
8479.7 3.9931208e-17 
8480.2 4.0010762e-17 
8480.7 3.9974396e-17 
8481.2 4.0068762e-17 
8481.7 4.0076388e-17 
8482.2 4.0137705e-17 
8482.7 4.0204364e-17 
8483.2 4.032266e-17 
8483.7 4.0383294e-17 
8484.2 4.0548053e-17 
8484.7 4.0658753e-17 
8485.2 4.0766855e-17 
8485.7 4.0924467e-17 
8486.2 4.0998319e-17 
8486.7 4.1144991e-17 
8487.2 4.1244827e-17 
8487.7 4.1451098e-17 
8488.2 4.1593338e-17 
8488.7 4.1666776e-17 
8489.2 4.1806018e-17 
8489.7 4.1892967e-17 
8490.2 4.198892e-17 
8490.7 4.2003796e-17 
8491.2 4.2019177e-17 
8491.7 4.2069841e-17 
8492.2 4.214524e-17 
8492.7 4.2091849e-17 
8493.2 4.2080551e-17 
8493.7 4.216719e-17 
8494.2 4.2249241e-17 
8494.7 4.2203118e-17 
8495.2 4.2278636e-17 
8495.7 4.2269429e-17 
8496.2 4.2412862e-17 
8496.7 4.2573032e-17 
8497.2 4.2765936e-17 
8497.7 4.303725e-17 
8498.2 4.3284494e-17 
8498.7 4.3621588e-17 
8499.2 4.38495e-17 
8499.7 4.4026962e-17 
8500.2 4.4119436e-17 
8500.7 4.4279625e-17 
8501.2 4.4460423e-17 
8501.7 4.4456061e-17 
8502.2 4.4640983e-17 
8502.7 4.4806187e-17 
8503.2 4.4752057e-17 
8503.7 4.4824353e-17 
8504.2 4.4923994e-17 
8504.7 4.4865635e-17 
8505.2 4.4799542e-17 
8505.7 4.4798945e-17 
8506.2 4.482371e-17 
8506.7 4.4930272e-17 
8507.2 4.4956884e-17 
8507.7 4.5171174e-17 
8508.2 4.5179137e-17 
8508.7 4.5345873e-17 
8509.2 4.5463475e-17 
8509.7 4.570395e-17 
8510.2 4.5805092e-17 
8510.7 4.5963339e-17 
8511.2 4.6159384e-17 
8511.7 4.6346491e-17 
8512.2 4.6523878e-17 
8512.7 4.6712654e-17 
8513.2 4.6891034e-17 
8513.7 4.7056561e-17 
8514.2 4.7273618e-17 
8514.7 4.7435089e-17 
8515.2 4.7633413e-17 
8515.7 4.7742475e-17 
8516.2 4.793936e-17 
8516.7 4.8090768e-17 
8517.2 4.8293367e-17 
8517.7 4.8405338e-17 
8518.2 4.8487279e-17 
8518.7 4.8469631e-17 
8519.2 4.8520537e-17 
8519.7 4.8365357e-17 
8520.1 4.8280387e-17 
8520.6 4.8106226e-17 
8521.1 4.788997e-17 
8521.6 4.7778021e-17 
8522.1 4.7714478e-17 
8522.6 4.7642779e-17 
8523.1 4.7692743e-17 
8523.6 4.7754286e-17 
8524.1 4.7865013e-17 
8524.6 4.8030229e-17 
8525.1 4.8198329e-17 
8525.6 4.8381542e-17 
8526.1 4.8550756e-17 
8526.6 4.8678668e-17 
8527.1 4.8752769e-17 
8527.6 4.8839824e-17 
8528.1 4.8883972e-17 
8528.6 4.8897477e-17 
8529.1 4.9058473e-17 
8529.6 4.9011854e-17 
8530.1 4.9217433e-17 
8530.6 4.9331428e-17 
8531.1 4.9582474e-17 
8531.6 4.9908801e-17 
8532.1 5.0201121e-17 
8532.6 5.0445879e-17 
8533.1 5.0775268e-17 
8533.6 5.1007172e-17 
8534.1 5.1204632e-17 
8534.6 5.1235796e-17 
8535.1 5.1289249e-17 
8535.6 5.1204965e-17 
8536.1 5.1162739e-17 
8536.6 5.1132513e-17 
8537.1 5.0963706e-17 
8537.6 5.087134e-17 
8538.1 5.0895752e-17 
8538.6 5.0812178e-17 
8539.1 5.0826877e-17 
8539.6 5.0777214e-17 
8540.1 5.0678735e-17 
8540.6 5.0650707e-17 
8541.1 5.0787676e-17 
8541.6 5.0887235e-17 
8542.1 5.1160832e-17 
8542.6 5.1238181e-17 
8543.1 5.1512867e-17 
8543.6 5.1709473e-17 
8544.1 5.198757e-17 
8544.6 5.2172414e-17 
8545.1 5.2280389e-17 
8545.6 5.226777e-17 
8546.1 5.2275701e-17 
8546.6 5.2361305e-17 
8547.1 5.2337127e-17 
8547.6 5.2462425e-17 
8548.1 5.2349752e-17 
8548.6 5.2502284e-17 
8549.1 5.2582324e-17 
8549.6 5.2686408e-17 
8550.1 5.2741097e-17 
8550.6 5.2837411e-17 
8551.1 5.2958713e-17 
8551.6 5.3028585e-17 
8552.1 5.3055378e-17 
8552.6 5.3118308e-17 
8553.1 5.3221519e-17 
8553.6 5.3297448e-17 
8554.1 5.3419614e-17 
8554.6 5.3473372e-17 
8555.1 5.3506728e-17 
8555.6 5.3655172e-17 
8556.1 5.3745996e-17 
8556.6 5.3805416e-17 
8557.1 5.3781496e-17 
8557.6 5.3888664e-17 
8558.1 5.3979105e-17 
8558.6 5.4080556e-17 
8559.1 5.4048963e-17 
8559.6 5.4010539e-17 
8560.1 5.4046213e-17 
8560.6 5.3962384e-17 
8561.1 5.3876498e-17 
8561.6 5.3792774e-17 
8562.1 5.3671043e-17 
8562.6 5.3590321e-17 
8563.1 5.3454579e-17 
8563.6 5.3291236e-17 
8564.1 5.3184005e-17 
8564.6 5.3100532e-17 
8565.1 5.3055296e-17 
8565.6 5.2988252e-17 
8566.1 5.2941309e-17 
8566.6 5.3026547e-17 
8567.1 5.3020639e-17 
8567.6 5.3012433e-17 
8568.1 5.2964993e-17 
8568.6 5.288159e-17 
8569.1 5.2919029e-17 
8569.6 5.2911785e-17 
8570.1 5.298253e-17 
8570.6 5.2979258e-17 
8571.1 5.3043472e-17 
8571.6 5.3153053e-17 
8572.1 5.3215149e-17 
8572.6 5.3318174e-17 
8573.1 5.3330808e-17 
8573.6 5.3361832e-17 
8574.1 5.3339704e-17 
8574.6 5.3406667e-17 
8575.1 5.3433341e-17 
8575.6 5.3496126e-17 
8576.1 5.3640686e-17 
8576.6 5.3825136e-17 
8577.1 5.3975993e-17 
8577.6 5.4128393e-17 
8578.1 5.4346522e-17 
8578.6 5.4408901e-17 
8579.1 5.4544472e-17 
8579.6 5.4503421e-17 
8580.1 5.4445227e-17 
8580.6 5.4406689e-17 
8581.1 5.4284147e-17 
8581.6 5.4256668e-17 
8582.1 5.4183025e-17 
8582.6 5.4143711e-17 
8583.1 5.4071498e-17 
8583.6 5.4062034e-17 
8584.1 5.4002623e-17 
8584.6 5.3976082e-17 
8585.1 5.3985818e-17 
8585.6 5.4088172e-17 
8586.1 5.4166658e-17 
8586.6 5.4264109e-17 
8587.1 5.4353814e-17 
8587.6 5.4501613e-17 
8588.1 5.4672765e-17 
8588.6 5.4711398e-17 
8589.1 5.4747172e-17 
8589.6 5.482882e-17 
8590.1 5.4887168e-17 
8590.6 5.5012862e-17 
8591.1 5.5024958e-17 
8591.6 5.5020194e-17 
8592.1 5.5020915e-17 
8592.6 5.4959212e-17 
8593.1 5.4782776e-17 
8593.6 5.4672373e-17 
8594.1 5.4467132e-17 
8594.6 5.4242307e-17 
8595.1 5.4189976e-17 
8595.6 5.4040528e-17 
8596.1 5.3875711e-17 
8596.6 5.3707e-17 
8597.1 5.3570717e-17 
8597.6 5.3479387e-17 
8598.1 5.3363449e-17 
8598.6 5.32423e-17 
8599.1 5.3138516e-17 
8599.6 5.3179219e-17 
8600.1 5.3254417e-17 
8600.6 5.327661e-17 
8601.1 5.3501396e-17 
8601.6 5.3806674e-17 
8602.1 5.4178522e-17 
8602.6 5.4371758e-17 
8603.1 5.4550317e-17 
8603.6 5.4706493e-17 
8604.1 5.4930518e-17 
8604.6 5.4903271e-17 
8605.1 5.4947613e-17 
8605.6 5.5043247e-17 
8606.1 5.5197306e-17 
8606.6 5.5308343e-17 
8607.1 5.5372776e-17 
8607.6 5.5532381e-17 
8608.1 5.5757773e-17 
8608.6 5.5909201e-17 
8609.1 5.601667e-17 
8609.6 5.6145536e-17 
8610.1 5.62799e-17 
8610.6 5.6363518e-17 
8611.1 5.6457546e-17 
8611.6 5.6513748e-17 
8612.1 5.659188e-17 
8612.6 5.6683389e-17 
8613.1 5.6757872e-17 
8613.6 5.6823134e-17 
8614.1 5.6941916e-17 
8614.6 5.7110343e-17 
8615.1 5.7083452e-17 
8615.6 5.7179743e-17 
8616.1 5.7125997e-17 
8616.6 5.712787e-17 
8617.1 5.6940313e-17 
8617.6 5.6789721e-17 
8618.1 5.6634412e-17 
8618.6 5.6441391e-17 
8619.1 5.6227432e-17 
8619.6 5.6171306e-17 
8620.1 5.6005202e-17 
8620.6 5.5942299e-17 
8621.1 5.5882483e-17 
8621.6 5.577565e-17 
8622.1 5.567208e-17 
8622.6 5.5565156e-17 
8623.1 5.5419682e-17 
8623.6 5.5314196e-17 
8624.1 5.5232515e-17 
8624.6 5.5201114e-17 
8625.1 5.5193612e-17 
8625.6 5.5209251e-17 
8626.1 5.5264654e-17 
8626.6 5.5373436e-17 
8627.1 5.5415561e-17 
8627.6 5.5469361e-17 
8628.1 5.5469386e-17 
8628.6 5.5630713e-17 
8629.1 5.5800611e-17 
8629.6 5.6007604e-17 
8630.1 5.6150757e-17 
8630.6 5.634594e-17 
8631.1 5.6493e-17 
8631.6 5.6551258e-17 
8632.1 5.6585263e-17 
8632.6 5.6519129e-17 
8633.1 5.6394247e-17 
8633.6 5.6228812e-17 
8634.1 5.6175176e-17 
8634.6 5.6129499e-17 
8635.1 5.608835e-17 
8635.6 5.605421e-17 
8636.1 5.6077033e-17 
8636.6 5.6073542e-17 
8637.1 5.6010625e-17 
8637.6 5.6006699e-17 
8638.1 5.5805718e-17 
8638.6 5.5808057e-17 
8639.1 5.5716812e-17 
8639.6 5.5690377e-17 
8640.1 5.5722539e-17 
8640.6 5.5824704e-17 
8641.1 5.590641e-17 
8641.6 5.6119339e-17 
8642.1 5.6288888e-17 
8642.6 5.633818e-17 
8643.1 5.63912e-17 
8643.6 5.6247216e-17 
8644.1 5.6229975e-17 
8644.5 5.5956301e-17 
8645.0 5.5819009e-17 
8645.5 5.5508067e-17 
8646.0 5.5447384e-17 
8646.5 5.511711e-17 
8647.0 5.5079281e-17 
8647.5 5.4891379e-17 
8648.0 5.4820327e-17 
8648.5 5.4684187e-17 
8649.0 5.4511469e-17 
8649.5 5.4222904e-17 
8650.0 5.3968309e-17 
8650.5 5.3858683e-17 
8651.0 5.3613636e-17 
8651.5 5.3563995e-17 
8652.0 5.3357082e-17 
8652.5 5.3224843e-17 
8653.0 5.3206367e-17 
8653.5 5.3265205e-17 
8654.0 5.3164978e-17 
8654.5 5.3355353e-17 
8655.0 5.3391363e-17 
8655.5 5.3530294e-17 
8656.0 5.3620121e-17 
8656.5 5.3827814e-17 
8657.0 5.4000941e-17 
8657.5 5.4138614e-17 
8658.0 5.4175951e-17 
8658.5 5.4313251e-17 
8659.0 5.4335143e-17 
8659.5 5.4442003e-17 
8660.0 5.4538619e-17 
8660.5 5.4593301e-17 
8661.0 5.4678924e-17 
8661.5 5.479161e-17 
8662.0 5.4786556e-17 
8662.5 5.4908177e-17 
8663.0 5.4812118e-17 
8663.5 5.4749853e-17 
8664.0 5.4612241e-17 
8664.5 5.4473926e-17 
8665.0 5.4278786e-17 
8665.5 5.4153237e-17 
8666.0 5.3995453e-17 
8666.5 5.3967825e-17 
8667.0 5.3916722e-17 
8667.5 5.38847e-17 
8668.0 5.3955701e-17 
8668.5 5.3935117e-17 
8669.0 5.39281e-17 
8669.5 5.3876026e-17 
8670.0 5.3671397e-17 
8670.5 5.3542646e-17 
8671.0 5.335151e-17 
8671.5 5.3205497e-17 
8672.0 5.306902e-17 
8672.5 5.3001087e-17 
8673.0 5.2812706e-17 
8673.5 5.2706126e-17 
8674.0 5.2499972e-17 
8674.5 5.2347127e-17 
8675.0 5.2303294e-17 
8675.5 5.2162654e-17 
8676.0 5.210787e-17 
8676.5 5.2075542e-17 
8677.0 5.2033574e-17 
8677.5 5.2030971e-17 
8678.0 5.2038325e-17 
8678.5 5.2087488e-17 
8679.0 5.2114865e-17 
8679.5 5.2106087e-17 
8680.0 5.2172425e-17 
8680.5 5.2207623e-17 
8681.0 5.2333074e-17 
8681.5 5.2423504e-17 
8682.0 5.2544205e-17 
8682.5 5.2636971e-17 
8683.0 5.2728995e-17 
8683.5 5.273242e-17 
8684.0 5.2844559e-17 
8684.5 5.2822022e-17 
8685.0 5.2778598e-17 
8685.5 5.2683646e-17 
8686.0 5.248678e-17 
8686.5 5.2379785e-17 
8687.0 5.2220103e-17 
8687.5 5.2150624e-17 
8688.0 5.2030051e-17 
8688.5 5.1947166e-17 
8689.0 5.1911159e-17 
8689.5 5.1944152e-17 
8690.0 5.1929436e-17 
8690.5 5.2059848e-17 
8691.0 5.2159688e-17 
8691.5 5.2191949e-17 
8692.0 5.2147225e-17 
8692.5 5.2199702e-17 
8693.0 5.2197021e-17 
8693.5 5.2127227e-17 
8694.0 5.2001159e-17 
8694.5 5.1888022e-17 
8695.0 5.1680378e-17 
8695.5 5.1435121e-17 
8696.0 5.1290968e-17 
8696.5 5.1021514e-17 
8697.0 5.0871777e-17 
8697.5 5.0646286e-17 
8698.0 5.0496335e-17 
8698.5 5.0344674e-17 
8699.0 5.0217101e-17 
8699.5 5.0088197e-17 
8700.0 5.0064821e-17 
8700.5 5.0015651e-17 
8701.0 4.9955984e-17 
8701.5 4.988008e-17 
8702.0 4.9796972e-17 
8702.5 4.9726331e-17 
8703.0 4.9647395e-17 
8703.5 4.959384e-17 
8704.0 4.9477846e-17 
8704.5 4.94446e-17 
8705.0 4.9424153e-17 
8705.5 4.9392083e-17 
8706.0 4.9500802e-17 
8706.5 4.9570079e-17 
8707.0 4.9661591e-17 
8707.5 4.9696583e-17 
8708.0 4.9765372e-17 
8708.5 4.9810281e-17 
8709.0 4.9925831e-17 
8709.5 4.9922322e-17 
8710.0 4.992334e-17 
8710.5 4.9999846e-17 
8711.0 5.0049681e-17 
8711.5 5.0059285e-17 
8712.0 4.997782e-17 
8712.5 4.9951735e-17 
8713.0 4.9876005e-17 
8713.5 4.9820807e-17 
8714.0 4.9698827e-17 
8714.5 4.9653403e-17 
8715.0 4.9499181e-17 
8715.5 4.9349689e-17 
8716.0 4.9101333e-17 
8716.5 4.8944346e-17 
8717.0 4.870655e-17 
8717.5 4.8466864e-17 
8718.0 4.8318057e-17 
8718.5 4.824646e-17 
8719.0 4.8125647e-17 
8719.5 4.8055706e-17 
8720.0 4.8000707e-17 
8720.5 4.7958521e-17 
8721.0 4.7862233e-17 
8721.5 4.7752342e-17 
8722.0 4.759672e-17 
8722.5 4.747897e-17 
8723.0 4.7372859e-17 
8723.5 4.7215943e-17 
8724.0 4.7062246e-17 
8724.5 4.6967885e-17 
8725.0 4.6865774e-17 
8725.5 4.6796813e-17 
8726.0 4.6873482e-17 
8726.5 4.6829248e-17 
8727.0 4.6787902e-17 
8727.5 4.6804924e-17 
8728.0 4.6843337e-17 
8728.5 4.6876343e-17 
8729.0 4.6834537e-17 
8729.5 4.6935778e-17 
8730.0 4.7017737e-17 
8730.5 4.7193309e-17 
8731.0 4.7235583e-17 
8731.5 4.7385713e-17 
8732.0 4.7446091e-17 
8732.5 4.7488285e-17 
8733.0 4.7529293e-17 
8733.5 4.7506293e-17 
8734.0 4.7386927e-17 
8734.5 4.7332582e-17 
8735.0 4.72817e-17 
8735.5 4.7151637e-17 
8736.0 4.7172425e-17 
8736.5 4.7099265e-17 
8737.0 4.7100672e-17 
8737.5 4.7038341e-17 
8738.0 4.7039938e-17 
8738.5 4.7005963e-17 
8739.0 4.7012822e-17 
8739.5 4.6964733e-17 
8740.0 4.7072261e-17 
8740.5 4.7073313e-17 
8741.0 4.7147339e-17 
8741.5 4.7170514e-17 
8742.0 4.723011e-17 
8742.5 4.7152891e-17 
8743.0 4.7035742e-17 
8743.5 4.691815e-17 
8744.0 4.6683733e-17 
8744.5 4.6438982e-17 
8745.0 4.612471e-17 
8745.5 4.5839782e-17 
8746.0 4.5471592e-17 
8746.5 4.5145806e-17 
8747.0 4.4755854e-17 
8747.5 4.441668e-17 
8748.0 4.4086259e-17 
8748.5 4.3842852e-17 
8749.0 4.3505268e-17 
8749.5 4.3121601e-17 
8750.0 4.2640048e-17 
8750.5 4.2223333e-17 
8751.0 4.1756841e-17 
8751.5 4.1354203e-17 
8752.0 4.075223e-17 
8752.5 4.0405578e-17 
8753.0 4.00017e-17 
8753.5 3.9678296e-17 
8754.0 3.9513644e-17 
8754.5 3.9595953e-17 
8755.0 3.9830318e-17 
8755.5 4.0226637e-17 
8756.0 4.0699182e-17 
8756.5 4.1002971e-17 
8757.0 4.151634e-17 
8757.5 4.2087979e-17 
8758.0 4.2552655e-17 
8758.5 4.311606e-17 
8759.0 4.3637979e-17 
8759.5 4.4161306e-17 
8760.0 4.4643528e-17 
8760.5 4.5033832e-17 
8761.0 4.5332815e-17 
8761.5 4.5513882e-17 
8762.0 4.5842122e-17 
8762.5 4.5686961e-17 
8763.0 4.5569566e-17 
8763.5 4.5079984e-17 
8764.0 4.4534127e-17 
8764.5 4.3629803e-17 
8765.0 4.3112499e-17 
8765.5 4.2768762e-17 
8766.0 4.2364141e-17 
8766.5 4.2202748e-17 
8767.0 4.1771094e-17 
8767.5 4.1170986e-17 
8768.0 4.0605125e-17 
8768.5 3.9890009e-17 
8768.9 3.9486942e-17 
8769.4 3.9113314e-17 
8769.9 3.8881977e-17 
8770.4 3.8805486e-17 
8770.9 3.8497802e-17 
8771.4 3.8297047e-17 
8771.9 3.8079327e-17 
8772.4 3.7957897e-17 
8772.9 3.8040661e-17 
8773.4 3.8342384e-17 
8773.9 3.8683728e-17 
8774.4 3.8895367e-17 
8774.9 3.9041635e-17 
8775.4 3.9079883e-17 
8775.9 3.8982878e-17 
8776.4 3.905261e-17 
8776.9 3.8893862e-17 
8777.4 3.8904376e-17 
8777.9 3.8800558e-17 
8778.4 3.874424e-17 
8778.9 3.8710361e-17 
8779.4 3.876102e-17 
8779.9 3.8779e-17 
8780.4 3.8992182e-17 
8780.9 3.9079687e-17 
8781.4 3.9304033e-17 
8781.9 3.9465962e-17 
8782.4 3.9580069e-17 
8782.9 3.9570561e-17 
8783.4 3.9551519e-17 
8783.9 3.940893e-17 
8784.4 3.9388199e-17 
8784.9 3.9304819e-17 
8785.4 3.9343398e-17 
8785.9 3.9246875e-17 
8786.4 3.9170189e-17 
8786.9 3.9036343e-17 
8787.4 3.8648328e-17 
8787.9 3.8404473e-17 
8788.4 3.7978116e-17 
8788.9 3.7708145e-17 
8789.4 3.7386749e-17 
8789.9 3.7245324e-17 
8790.4 3.6959703e-17 
8790.9 3.68244e-17 
8791.4 3.6648524e-17 
8791.9 3.6565464e-17 
8792.4 3.6485254e-17 
8792.9 3.6457852e-17 
8793.4 3.6385394e-17 
8793.9 3.6330816e-17 
8794.4 3.615079e-17 
8794.9 3.5973751e-17 
8795.4 3.585166e-17 
8795.9 3.5672209e-17 
8796.4 3.5498789e-17 
8796.9 3.5409551e-17 
8797.4 3.5245899e-17 
8797.9 3.5197802e-17 
8798.4 3.5078839e-17 
8798.9 3.5054814e-17 
8799.4 3.4992711e-17 
8799.9 3.5028461e-17 
8800.4 3.5030848e-17 
8800.9 3.5033236e-17 
8801.4 3.5054844e-17 
8801.9 3.5113761e-17 
8802.4 3.519829e-17 
8802.9 3.5273555e-17 
8803.4 3.5326576e-17 
8803.9 3.530854e-17 
8804.4 3.5337419e-17 
8804.9 3.530966e-17 
8805.4 3.5192229e-17 
8805.9 3.5106584e-17 
8806.4 3.4949562e-17 
8806.9 3.4806411e-17 
8807.4 3.4706882e-17 
8807.9 3.4458486e-17 
8808.4 3.4258193e-17 
8808.9 3.4122695e-17 
8809.4 3.3927129e-17 
8809.9 3.3756439e-17 
8810.4 3.3578759e-17 
8810.9 3.3378055e-17 
8811.4 3.3250835e-17 
8811.9 3.3020366e-17 
8812.4 3.2935171e-17 
8812.9 3.2729124e-17 
8813.4 3.2653394e-17 
8813.9 3.2595728e-17 
8814.4 3.263317e-17 
8814.9 3.2860631e-17 
8815.4 3.3094757e-17 
8815.9 3.3378764e-17 
8816.4 3.3457294e-17 
8816.9 3.3788528e-17 
8817.4 3.4071704e-17 
8817.9 3.443837e-17 
8818.4 3.4882918e-17 
8818.9 3.5343208e-17 
8819.4 3.5809393e-17 
8819.9 3.6381072e-17 
8820.4 3.6780731e-17 
8820.9 3.6829774e-17 
8821.4 3.7353248e-17 
8821.9 3.7402904e-17 
8822.4 3.74079e-17 
8822.9 3.6531065e-17 
8823.4 3.5938355e-17 
8823.9 3.4608636e-17 
8824.4 3.3705849e-17 
8824.9 3.2977329e-17 
8825.4 3.2515414e-17 
8825.9 3.1846925e-17 
8826.4 3.1712994e-17 
8826.9 3.1291762e-17 
8827.4 3.1174054e-17 
8827.9 3.1302034e-17 
8828.4 3.1355935e-17 
8828.9 3.1304146e-17 
8829.4 3.138847e-17 
8829.9 3.1295126e-17 
8830.4 3.1350985e-17 
8830.9 3.1438367e-17 
8831.4 3.1500658e-17 
8831.9 3.1578787e-17 
8832.4 3.1779325e-17 
8832.9 3.2051796e-17 
8833.4 3.2161784e-17 
8833.9 3.2249187e-17 
8834.4 3.2323642e-17 
8834.9 3.2365793e-17 
8835.4 3.231603e-17 
8835.9 3.2294823e-17 
8836.4 3.2318602e-17 
8836.9 3.2240497e-17 
8837.4 3.226807e-17 
8837.9 3.221372e-17 
8838.4 3.2291251e-17 
8838.9 3.2328039e-17 
8839.4 3.2382486e-17 
8839.9 3.2492134e-17 
8840.4 3.2609549e-17 
8840.9 3.2759857e-17 
8841.4 3.3012618e-17 
8841.9 3.3155876e-17 
8842.4 3.3309878e-17 
8842.9 3.3444728e-17 
8843.4 3.3501446e-17 
8843.9 3.3583604e-17 
8844.4 3.3587248e-17 
8844.9 3.3536239e-17 
8845.4 3.3501813e-17 
8845.9 3.3377185e-17 
8846.4 3.3316772e-17 
8846.9 3.314392e-17 
8847.4 3.3036617e-17 
8847.9 3.2863488e-17 
8848.4 3.2796225e-17 
8848.9 3.2613207e-17 
8849.4 3.2424959e-17 
8849.9 3.2300897e-17 
8850.4 3.2148772e-17 
8850.9 3.2055106e-17 
8851.4 3.2045781e-17 
8851.9 3.199068e-17 
8852.4 3.1931416e-17 
8852.9 3.2020085e-17 
8853.4 3.2105282e-17 
8853.9 3.2206091e-17 
8854.4 3.2228988e-17 
8854.9 3.2288333e-17 
8855.4 3.2312913e-17 
8855.9 3.2280288e-17 
8856.4 3.2176416e-17 
8856.9 3.2191797e-17 
8857.4 3.2140149e-17 
8857.9 3.2083809e-17 
8858.4 3.2196844e-17 
8858.9 3.2182291e-17 
8859.4 3.2229185e-17 
8859.9 3.2259879e-17 
8860.4 3.2256814e-17 
8860.9 3.232661e-17 
8861.4 3.2405945e-17 
8861.9 3.2423262e-17 
8862.4 3.2450126e-17 
8862.9 3.2496848e-17 
8863.4 3.2522402e-17 
8863.9 3.2559795e-17 
8864.4 3.2443771e-17 
8864.9 3.2322844e-17 
8865.4 3.2269665e-17 
8865.9 3.206751e-17 
8866.4 3.2006702e-17 
8866.9 3.1915166e-17 
8867.4 3.1800516e-17 
8867.9 3.1718408e-17 
8868.4 3.1621142e-17 
8868.9 3.1608221e-17 
8869.4 3.164597e-17 
8869.9 3.1729025e-17 
8870.4 3.1747956e-17 
8870.9 3.1768761e-17 
8871.4 3.1717397e-17 
8871.9 3.1771816e-17 
8872.4 3.171517e-17 
8872.9 3.1565675e-17 
8873.4 3.1610192e-17 
8873.9 3.1587326e-17 
8874.4 3.1417758e-17 
8874.9 3.1437815e-17 
8875.4 3.1031496e-17 
8875.9 3.1361411e-17 
8876.4 3.1152953e-17 
8876.9 3.1125457e-17 
8877.4 3.1009704e-17 
8877.9 3.0900634e-17 
8878.4 3.0899196e-17 
8878.9 3.1055508e-17 
8879.4 3.099942e-17 
8879.9 3.1291847e-17 
8880.4 3.1554765e-17 
8880.9 3.1920077e-17 
8881.4 3.2353196e-17 
8881.9 3.2655913e-17 
8882.4 3.2325193e-17 
8882.9 3.2633656e-17 
8883.4 3.2421264e-17 
8883.9 3.2473403e-17 
8884.4 3.2446517e-17 
8884.9 3.2595068e-17 
8885.4 3.2425418e-17 
8885.9 3.2330269e-17 
8886.4 3.2212828e-17 
8886.9 3.2096183e-17 
8887.4 3.2028765e-17 
8887.9 3.1924976e-17 
8888.4 3.1952754e-17 
8888.9 3.1945069e-17 
8889.4 3.201168e-17 
8889.9 3.2035643e-17 
8890.4 3.2211872e-17 
8890.9 3.2289779e-17 
8891.4 3.2458684e-17 
8891.9 3.256352e-17 
8892.4 3.2799711e-17 
8892.9 3.2851445e-17 
8893.3 3.2858964e-17 
8893.8 3.303147e-17 
8894.3 3.3051764e-17 
8894.8 3.3147584e-17 
8895.3 3.3065421e-17 
8895.8 3.2931101e-17 
8896.3 3.2858617e-17 
8896.8 3.2644515e-17 
8897.3 3.2631742e-17 
8897.8 3.2452055e-17 
8898.3 3.2506603e-17 
8898.8 3.242878e-17 
8899.3 3.23868e-17 
8899.8 3.2391911e-17 
8900.3 3.2435512e-17 
8900.8 3.2482572e-17 
8901.3 3.2557781e-17 
8901.8 3.2716558e-17 
8902.3 3.2751965e-17 
8902.8 3.2801448e-17 
8903.3 3.2701402e-17 
8903.8 3.2714296e-17 
8904.3 3.2641143e-17 
8904.8 3.2652352e-17 
8905.3 3.2692134e-17 
8905.8 3.2745548e-17 
8906.3 3.300953e-17 
8906.8 3.3225068e-17 
8907.3 3.3717641e-17 
8907.8 3.4381155e-17 
8908.3 3.5407667e-17 
8908.8 3.6249652e-17 
8909.3 3.7122403e-17 
8909.8 3.7535241e-17 
8910.3 3.8120641e-17 
8910.8 3.8779717e-17 
8911.3 3.9263059e-17 
8911.8 3.9561222e-17 
8912.3 3.9637715e-17 
8912.8 3.9626956e-17 
8913.3 3.9500337e-17 
8913.8 3.9144124e-17 
8914.3 3.8694004e-17 
8914.8 3.8145014e-17 
8915.3 3.7509514e-17 
8915.8 3.7530706e-17 
8916.3 3.6125887e-17 
8916.8 3.5611764e-17 
8917.3 3.4556225e-17 
8917.8 3.3952731e-17 
8918.3 3.3344531e-17 
8918.8 3.3053684e-17 
8919.3 3.2707174e-17 
8919.8 3.2500026e-17 
8920.3 3.2361473e-17 
8920.8 3.227468e-17 
8921.3 3.2181191e-17 
8921.8 3.2190485e-17 
8922.3 3.2239893e-17 
8922.8 3.235861e-17 
8923.3 3.2444469e-17 
8923.8 3.262362e-17 
8924.3 3.2673225e-17 
8924.8 3.2803515e-17 
8925.3 3.2888418e-17 
8925.8 3.2887382e-17 
8926.3 3.2924907e-17 
8926.8 3.2962919e-17 
8927.3 3.3024493e-17 
8927.8 3.3065563e-17 
8928.3 3.3088349e-17 
8928.8 3.3079562e-17 
8929.3 3.3104805e-17 
8929.8 3.2992124e-17 
8930.3 3.2961235e-17 
8930.8 3.2820342e-17 
8931.3 3.2632514e-17 
8931.8 3.2611221e-17 
8932.3 3.2595582e-17 
8932.8 3.2340337e-17 
8933.3 3.2333644e-17 
8933.8 3.2251272e-17 
8934.3 3.2246995e-17 
8934.8 3.2081513e-17 
8935.3 3.1965384e-17 
8935.8 3.1927008e-17 
8936.3 3.1951972e-17 
8936.8 3.1928165e-17 
8937.3 3.1917233e-17 
8937.8 3.1642592e-17 
8938.3 3.1476197e-17 
8938.8 3.1328738e-17 
8939.3 3.1349318e-17 
8939.8 3.1115258e-17 
8940.3 3.1021491e-17 
8940.8 3.0967192e-17 
8941.3 3.0810958e-17 
8941.8 3.079688e-17 
8942.3 3.0814335e-17 
8942.8 3.0846245e-17 
8943.3 3.0872648e-17 
8943.8 3.0999779e-17 
8944.3 3.1086261e-17 
8944.8 3.1284684e-17 
8945.3 3.1589341e-17 
8945.8 3.185043e-17 
8946.3 3.2236015e-17 
8946.8 3.2553794e-17 
8947.3 3.3005928e-17 
8947.8 3.3585789e-17 
8948.3 3.4203627e-17 
8948.8 3.4625034e-17 
8949.3 3.4812912e-17 
8949.8 3.4911873e-17 
8950.3 3.4840345e-17 
8950.8 3.4636255e-17 
8951.3 3.455809e-17 
8951.8 3.4364578e-17 
8952.3 3.380558e-17 
8952.8 3.3667289e-17 
8953.3 3.304053e-17 
8953.8 3.2978989e-17 
8954.3 3.2357934e-17 
8954.8 3.273219e-17 
8955.3 3.2436392e-17 
8955.8 3.2500606e-17 
8956.3 3.2440506e-17 
8956.8 3.2435558e-17 
8957.3 3.2378516e-17 
8957.8 3.2349144e-17 
8958.3 3.2338253e-17 
8958.8 3.2431639e-17 
8959.3 3.2470664e-17 
8959.8 3.2508462e-17 
8960.3 3.2550382e-17 
8960.8 3.2541635e-17 
8961.3 3.2479466e-17 
8961.8 3.2346449e-17 
8962.3 3.2127146e-17 
8962.8 3.196284e-17 
8963.3 3.1702325e-17 
8963.8 3.1519042e-17 
8964.3 3.1398044e-17 
8964.8 3.1275436e-17 
8965.3 3.1194792e-17 
8965.8 3.1136826e-17 
8966.3 3.1163362e-17 
8966.8 3.120407e-17 
8967.3 3.1151829e-17 
8967.8 3.1165277e-17 
8968.3 3.1214685e-17 
8968.8 3.1274224e-17 
8969.3 3.1340296e-17 
8969.8 3.139218e-17 
8970.3 3.1471851e-17 
8970.8 3.1468586e-17 
8971.3 3.1496944e-17 
8971.8 3.1493742e-17 
8972.3 3.1501312e-17 
8972.8 3.1457026e-17 
8973.3 3.1453719e-17 
8973.8 3.1458349e-17 
8974.3 3.1460187e-17 
8974.8 3.142801e-17 
8975.3 3.1436522e-17 
8975.8 3.1390321e-17 
8976.3 3.1223998e-17 
8976.8 3.1209698e-17 
8977.3 3.1065274e-17 
8977.8 3.0992919e-17 
8978.3 3.1012233e-17 
8978.8 3.0948463e-17 
8979.3 3.0933519e-17 
8979.8 3.0904599e-17 
8980.3 3.084843e-17 
8980.8 3.0807887e-17 
8981.3 3.0779955e-17 
8981.8 3.0823513e-17 
8982.3 3.0792429e-17 
8982.8 3.0766145e-17 
8983.3 3.0909055e-17 
8983.8 3.0922649e-17 
8984.3 3.1014059e-17 
8984.8 3.1042059e-17 
8985.3 3.115691e-17 
8985.8 3.1353854e-17 
8986.3 3.1488761e-17 
8986.8 3.1562658e-17 
8987.3 3.1587694e-17 
8987.8 3.1558207e-17 
8988.3 3.1366779e-17 
8988.8 3.1171878e-17 
8989.3 3.0761379e-17 
8989.8 3.0540696e-17 
8990.3 3.0193461e-17 
8990.8 3.0070519e-17 
8991.3 2.9693969e-17 
8991.8 2.9513017e-17 
8992.3 2.9277262e-17 
8992.8 2.9169454e-17 
8993.3 2.9160383e-17 
8993.8 2.9412757e-17 
8994.3 2.9540929e-17 
8994.8 2.9816277e-17 
8995.3 3.0058828e-17 
8995.8 3.0392145e-17 
8996.3 3.061977e-17 
8996.8 3.0823309e-17 
8997.3 3.0905852e-17 
8997.8 3.0886679e-17 
8998.3 3.0891609e-17 
8998.8 3.07909e-17 
8999.3 3.0793945e-17 
8999.8 3.0719704e-17 
9000.3 3.0753815e-17 
9000.8 3.0832994e-17 
9001.3 3.0946684e-17 
9001.8 3.0996375e-17 
9002.3 3.1075953e-17 
9002.8 3.1154624e-17 
9003.3 3.1085121e-17 
9003.8 3.1092792e-17 
9004.3 3.1078317e-17 
9004.8 3.093435e-17 
9005.3 3.0875307e-17 
9005.8 3.0779861e-17 
9006.3 3.0677927e-17 
9006.8 3.0568032e-17 
9007.3 3.0431093e-17 
9007.8 3.039109e-17 
9008.3 3.0374664e-17 
9008.8 3.039954e-17 
9009.3 3.0510498e-17 
9009.8 3.0565064e-17 
9010.3 3.0743907e-17 
9010.8 3.0901143e-17 
9011.3 3.0974844e-17 
9011.8 3.102867e-17 
9012.3 3.1049773e-17 
9012.8 3.0945388e-17 
9013.3 3.0829744e-17 
9013.8 3.0722209e-17 
9014.3 3.0676215e-17 
9014.8 3.0547629e-17 
9015.3 3.0430181e-17 
9015.8 3.0365189e-17 
9016.3 3.029476e-17 
9016.8 3.0284023e-17 
9017.3 3.0289931e-17 
9017.7 3.018289e-17 
9018.2 3.0207068e-17 
9018.7 3.0141852e-17 
9019.2 3.0082796e-17 
9019.7 3.0084808e-17 
9020.2 2.9957094e-17 
9020.7 2.9919557e-17 
9021.2 2.9888885e-17 
9021.7 2.9796917e-17 
9022.2 2.9763666e-17 
9022.7 2.9750269e-17 
9023.2 2.9707797e-17 
9023.7 2.9691889e-17 
9024.2 2.9714699e-17 
9024.7 2.9673902e-17 
9025.2 2.9646671e-17 
9025.7 2.9600998e-17 
9026.2 2.9650262e-17 
9026.7 2.9591344e-17 
9027.2 2.9719102e-17 
9027.7 2.9637034e-17 
9028.2 2.958766e-17 
9028.7 2.9473006e-17 
9029.2 2.9445894e-17 
9029.7 2.9383205e-17 
9030.2 2.936617e-17 
9030.7 2.9394279e-17 
9031.2 2.944178e-17 
9031.7 2.9573187e-17 
9032.2 2.9699749e-17 
9032.7 2.97688e-17 
9033.2 2.9865937e-17 
9033.7 2.9935932e-17 
9034.2 2.9954204e-17 
9034.7 3.0037966e-17 
9035.2 3.0036747e-17 
9035.7 3.0126179e-17 
9036.2 3.0253204e-17 
9036.7 3.0264305e-17 
9037.2 3.0337106e-17 
9037.7 3.0458196e-17 
9038.2 3.0531572e-17 
9038.7 3.0568947e-17 
9039.2 3.0649401e-17 
9039.7 3.0664824e-17 
9040.2 3.072682e-17 
9040.7 3.0803519e-17 
9041.2 3.0965685e-17 
9041.7 3.1092256e-17 
9042.2 3.1152765e-17 
9042.7 3.1331301e-17 
9043.2 3.1488997e-17 
9043.7 3.1540796e-17 
9044.2 3.1582193e-17 
9044.7 3.158959e-17 
9045.2 3.1657932e-17 
9045.7 3.1670148e-17 
9046.2 3.1651354e-17 
9046.7 3.166901e-17 
9047.2 3.1607972e-17 
9047.7 3.1600945e-17 
9048.2 3.1486301e-17 
9048.7 3.1369364e-17 
9049.2 3.1219849e-17 
9049.7 3.1099964e-17 
9050.2 3.0924519e-17 
9050.7 3.0620645e-17 
9051.2 3.0410551e-17 
9051.7 3.0139199e-17 
9052.2 2.9903311e-17 
9052.7 2.9638862e-17 
9053.2 2.9389008e-17 
9053.7 2.9200834e-17 
9054.2 2.9097846e-17 
9054.7 2.8994128e-17 
9055.2 2.9074012e-17 
9055.7 2.9065162e-17 
9056.2 2.921137e-17 
9056.7 2.9307044e-17 
9057.2 2.946691e-17 
9057.7 2.9555029e-17 
9058.2 2.9664344e-17 
9058.7 2.9696981e-17 
9059.2 2.9665009e-17 
9059.7 2.9645595e-17 
9060.2 2.9478025e-17 
9060.7 2.9360567e-17 
9061.2 2.9146362e-17 
9061.7 2.9051736e-17 
9062.2 2.8921869e-17 
9062.7 2.8856841e-17 
9063.2 2.8803463e-17 
9063.7 2.884393e-17 
9064.2 2.8919601e-17 
9064.7 2.9112042e-17 
9065.2 2.9284123e-17 
9065.7 2.9536095e-17 
9066.2 2.9806462e-17 
9066.7 3.0086095e-17 
9067.2 3.0337605e-17 
9067.7 3.0565823e-17 
9068.2 3.0704744e-17 
9068.7 3.0770558e-17 
9069.2 3.0747223e-17 
9069.7 3.0712628e-17 
9070.2 3.0745742e-17 
9070.7 3.0607123e-17 
9071.2 3.0548106e-17 
9071.7 3.0429748e-17 
9072.2 3.0438333e-17 
9072.7 3.0358334e-17 
9073.2 3.0387066e-17 
9073.7 3.0422264e-17 
9074.2 3.0409733e-17 
9074.7 3.0421642e-17 
9075.2 3.0459163e-17 
9075.7 3.0412954e-17 
9076.2 3.0367512e-17 
9076.7 3.026843e-17 
9077.2 3.0159865e-17 
9077.7 3.004406e-17 
9078.2 3.0000168e-17 
9078.7 2.9944339e-17 
9079.2 2.9864139e-17 
9079.7 2.9857487e-17 
9080.2 2.9740249e-17 
9080.7 2.9677555e-17 
9081.2 2.9620225e-17 
9081.7 2.96169e-17 
9082.2 2.9634604e-17 
9082.7 2.9776488e-17 
9083.2 2.9743535e-17 
9083.7 2.9841293e-17 
9084.2 2.9805612e-17 
9084.7 2.9684049e-17 
9085.2 2.9598184e-17 
9085.7 2.9427173e-17 
9086.2 2.9203065e-17 
9086.7 2.9094789e-17 
9087.2 2.8924435e-17 
9087.7 2.8798964e-17 
9088.2 2.8749706e-17 
9088.7 2.8659103e-17 
9089.2 2.8512521e-17 
9089.7 2.8352419e-17 
9090.2 2.8266467e-17 
9090.7 2.8174246e-17 
9091.2 2.8154241e-17 
9091.7 2.8122228e-17 
9092.2 2.8153226e-17 
9092.7 2.8136609e-17 
9093.2 2.8276997e-17 
9093.7 2.8326725e-17 
9094.2 2.8343993e-17 
9094.7 2.8412912e-17 
9095.2 2.8453589e-17 
9095.7 2.8571656e-17 
9096.2 2.8602866e-17 
9096.7 2.8714846e-17 
9097.2 2.8805233e-17 
9097.7 2.8822853e-17 
9098.2 2.8789992e-17 
9098.7 2.8856113e-17 
9099.2 2.8755321e-17 
9099.7 2.8779705e-17 
9100.2 2.8834487e-17 
9100.7 2.884746e-17 
9101.2 2.8971428e-17 
9101.7 2.9048408e-17 
9102.2 2.9194377e-17 
9102.7 2.9330273e-17 
9103.2 2.9296602e-17 
9103.7 2.9372977e-17 
9104.2 2.9322821e-17 
9104.7 2.9309411e-17 
9105.2 2.925152e-17 
9105.7 2.9122388e-17 
9106.2 2.9044851e-17 
9106.7 2.8964027e-17 
9107.2 2.883858e-17 
9107.7 2.8748388e-17 
9108.2 2.8561196e-17 
9108.7 2.8433236e-17 
9109.2 2.8412893e-17 
9109.7 2.8212952e-17 
9110.2 2.8196453e-17 
9110.7 2.8116394e-17 
9111.2 2.811579e-17 
9111.7 2.8094589e-17 
9112.2 2.8148298e-17 
9112.7 2.8098279e-17 
9113.2 2.8201274e-17 
9113.7 2.8222051e-17 
9114.2 2.8257895e-17 
9114.7 2.8287058e-17 
9115.2 2.8323813e-17 
9115.7 2.8360055e-17 
9116.2 2.8405565e-17 
9116.7 2.8517996e-17 
9117.2 2.8582483e-17 
9117.7 2.8704682e-17 
9118.2 2.8703315e-17 
9118.7 2.873659e-17 
9119.2 2.8735896e-17 
9119.7 2.8707055e-17 
9120.2 2.8697376e-17 
9120.7 2.8707315e-17 
9121.2 2.8648534e-17 
9121.7 2.8732593e-17 
9122.2 2.8798444e-17 
9122.7 2.8857391e-17 
9123.2 2.8981851e-17 
9123.7 2.9024354e-17 
9124.2 2.9027101e-17 
9124.7 2.8972503e-17 
9125.2 2.8853224e-17 
9125.7 2.8753329e-17 
9126.2 2.8654241e-17 
9126.7 2.8509964e-17 
9127.2 2.8475291e-17 
9127.7 2.8389847e-17 
9128.2 2.8382071e-17 
9128.7 2.8377784e-17 
9129.2 2.8404388e-17 
9129.7 2.8401982e-17 
9130.2 2.8517261e-17 
9130.7 2.8582614e-17 
9131.2 2.8718385e-17 
9131.7 2.8800825e-17 
9132.2 2.8845022e-17 
9132.7 2.8924511e-17 
9133.2 2.8953537e-17 
9133.7 2.9019625e-17 
9134.2 2.9062354e-17 
9134.7 2.913164e-17 
9135.2 2.9121616e-17 
9135.7 2.9139217e-17 
9136.2 2.9131145e-17 
9136.7 2.9154965e-17 
9137.2 2.9176776e-17 
9137.7 2.9221327e-17 
9138.2 2.9309693e-17 
9138.7 2.9408556e-17 
9139.2 2.952938e-17 
9139.7 2.9610052e-17 
9140.2 2.9727968e-17 
9140.7 2.97357e-17 
9141.2 2.9793009e-17 
9141.7 2.9728438e-17 
9142.1 2.9628383e-17 
9142.6 2.9457859e-17 
9143.1 2.9298146e-17 
9143.6 2.9031684e-17 
9144.1 2.8919524e-17 
9144.6 2.8724951e-17 
9145.1 2.8660533e-17 
9145.6 2.864606e-17 
9146.1 2.8682271e-17 
9146.6 2.8780991e-17 
9147.1 2.8881361e-17 
9147.6 2.8934774e-17 
9148.1 2.8994926e-17 
9148.6 2.9071405e-17 
9149.1 2.9082308e-17 
9149.6 2.9161151e-17 
9150.1 2.9236176e-17 
9150.6 2.9339361e-17 
9151.1 2.9479939e-17 
9151.6 2.9633151e-17 
9152.1 2.9799437e-17 
9152.6 2.9949097e-17 
9153.1 3.0088684e-17 
9153.6 3.015705e-17 
9154.1 3.0246921e-17 
9154.6 3.0226596e-17 
9155.1 3.0156083e-17 
9155.6 3.0031358e-17 
9156.1 2.9897897e-17 
9156.6 2.971748e-17 
9157.1 2.9503649e-17 
9157.6 2.9290703e-17 
9158.1 2.9085602e-17 
9158.6 2.8959118e-17 
9159.1 2.8843587e-17 
9159.6 2.8813704e-17 
9160.1 2.8798257e-17 
9160.6 2.8774162e-17 
9161.1 2.8908483e-17 
9161.6 2.8992512e-17 
9162.1 2.9000434e-17 
9162.6 2.9068023e-17 
9163.1 2.912835e-17 
9163.6 2.913877e-17 
9164.1 2.9131489e-17 
9164.6 2.9005196e-17 
9165.1 2.8967378e-17 
9165.6 2.8842552e-17 
9166.1 2.8801738e-17 
9166.6 2.871887e-17 
9167.1 2.8722993e-17 
9167.6 2.8730148e-17 
9168.1 2.8868839e-17 
9168.6 2.8924933e-17 
9169.1 2.8951918e-17 
9169.6 2.9000587e-17 
9170.1 2.9004128e-17 
9170.6 2.9032001e-17 
9171.1 2.9000775e-17 
9171.6 2.8980654e-17 
9172.1 2.8823643e-17 
9172.6 2.8765855e-17 
9173.1 2.862492e-17 
9173.6 2.8534102e-17 
9174.1 2.8444022e-17 
9174.6 2.8369514e-17 
9175.1 2.8298924e-17 
9175.6 2.8270894e-17 
9176.1 2.8242377e-17 
9176.6 2.8252436e-17 
9177.1 2.8238818e-17 
9177.6 2.8284224e-17 
9178.1 2.8297916e-17 
9178.6 2.8378834e-17 
9179.1 2.836047e-17 
9179.6 2.8397009e-17 
9180.1 2.8390077e-17 
9180.6 2.8476251e-17 
9181.1 2.8419743e-17 
9181.6 2.8549654e-17 
9182.1 2.8571048e-17 
9182.6 2.8622864e-17 
9183.1 2.8709811e-17 
9183.6 2.874496e-17 
9184.1 2.8804981e-17 
9184.6 2.8837115e-17 
9185.1 2.887927e-17 
9185.6 2.8914378e-17 
9186.1 2.8888741e-17 
9186.6 2.8862454e-17 
9187.1 2.8835295e-17 
9187.6 2.8786599e-17 
9188.1 2.8763062e-17 
9188.6 2.8743175e-17 
9189.1 2.867313e-17 
9189.6 2.8676151e-17 
9190.1 2.8642744e-17 
9190.6 2.8605876e-17 
9191.1 2.8585847e-17 
9191.6 2.8465002e-17 
9192.1 2.8315502e-17 
9192.6 2.8243707e-17 
9193.1 2.8107326e-17 
9193.6 2.7994762e-17 
9194.1 2.7898323e-17 
9194.6 2.7780006e-17 
9195.1 2.7737569e-17 
9195.6 2.7658626e-17 
9196.1 2.7587388e-17 
9196.6 2.756491e-17 
9197.1 2.7531215e-17 
9197.6 2.7481647e-17 
9198.1 2.7526701e-17 
9198.6 2.7506932e-17 
9199.1 2.7530415e-17 
9199.6 2.7575901e-17 
9200.1 2.7658444e-17 
9200.6 2.7676888e-17 
9201.1 2.7690051e-17 
9201.6 2.7609819e-17 
9202.1 2.7623761e-17 
9202.6 2.7577644e-17 
9203.1 2.7444087e-17 
9203.6 2.7369652e-17 
9204.1 2.7255796e-17 
9204.6 2.7303235e-17 
9205.1 2.7299506e-17 
9205.6 2.732927e-17 
9206.1 2.7341753e-17 
9206.6 2.7510265e-17 
9207.1 2.7670837e-17 
9207.6 2.7890322e-17 
9208.1 2.8082682e-17 
9208.6 2.8231191e-17 
9209.1 2.8417409e-17 
9209.6 2.8486387e-17 
9210.1 2.862601e-17 
9210.6 2.8701611e-17 
9211.1 2.873519e-17 
9211.6 2.867616e-17 
9212.1 2.8678716e-17 
9212.6 2.8624594e-17 
9213.1 2.8600989e-17 
9213.6 2.8509929e-17 
9214.1 2.8443832e-17 
9214.6 2.838932e-17 
9215.1 2.8298745e-17 
9215.6 2.8254422e-17 
9216.1 2.8253644e-17 
9216.6 2.8192326e-17 
9217.1 2.830083e-17 
9217.6 2.8287196e-17 
9218.1 2.8351926e-17 
9218.6 2.8425539e-17 
9219.1 2.8473333e-17 
9219.6 2.8477238e-17 
9220.1 2.8479681e-17 
9220.6 2.8387492e-17 
9221.1 2.8391146e-17 
9221.6 2.8284101e-17 
9222.1 2.8281011e-17 
9222.6 2.821013e-17 
9223.1 2.8120627e-17 
9223.6 2.8067966e-17 
9224.1 2.8010926e-17 
9224.6 2.7938998e-17 
9225.1 2.7920506e-17 
9225.6 2.7828475e-17 
9226.1 2.7689173e-17 
9226.6 2.7708966e-17 
9227.1 2.759021e-17 
9227.6 2.7594235e-17 
9228.1 2.7479333e-17 
9228.6 2.7399922e-17 
9229.1 2.7233231e-17 
9229.6 2.7096372e-17 
9230.1 2.6959501e-17 
9230.6 2.6880227e-17 
9231.1 2.6752387e-17 
9231.6 2.6734634e-17 
9232.1 2.6727444e-17 
9232.6 2.6648393e-17 
9233.1 2.6692961e-17 
9233.6 2.6694576e-17 
9234.1 2.6856906e-17 
9234.6 2.6910864e-17 
9235.1 2.6980153e-17 
9235.6 2.6936565e-17 
9236.1 2.7006098e-17 
9236.6 2.6939146e-17 
9237.1 2.6910904e-17 
9237.6 2.6857876e-17 
9238.1 2.6808154e-17 
9238.6 2.6797364e-17 
9239.1 2.6744363e-17 
9239.6 2.6729086e-17 
9240.1 2.6698666e-17 
9240.6 2.6743822e-17 
9241.1 2.6752766e-17 
9241.6 2.6789917e-17 
9242.1 2.6833299e-17 
9242.6 2.6881469e-17 
9243.1 2.695354e-17 
9243.6 2.6986629e-17 
9244.1 2.7044122e-17 
9244.6 2.7079059e-17 
9245.1 2.7230115e-17 
9245.6 2.7307781e-17 
9246.1 2.7458864e-17 
9246.6 2.7510351e-17 
9247.1 2.7537014e-17 
9247.6 2.7597502e-17 
9248.1 2.7698885e-17 
9248.6 2.7575811e-17 
9249.1 2.7634586e-17 
9249.6 2.74961e-17 
9250.1 2.7431989e-17 
9250.6 2.7322733e-17 
9251.1 2.7304091e-17 
9251.6 2.7253672e-17 
9252.1 2.7327916e-17 
9252.6 2.7430622e-17 
9253.1 2.7519104e-17 
9253.6 2.7605051e-17 
9254.1 2.7766721e-17 
9254.6 2.7926027e-17 
9255.1 2.8060439e-17 
9255.6 2.8118544e-17 
9256.1 2.8252189e-17 
9256.6 2.8293996e-17 
9257.1 2.8355514e-17 
9257.6 2.8330955e-17 
9258.1 2.8429623e-17 
9258.6 2.8451835e-17 
9259.1 2.8455074e-17 
9259.6 2.8417545e-17 
9260.1 2.8423282e-17 
9260.6 2.8279152e-17 
9261.1 2.824038e-17 
9261.6 2.815341e-17 
9262.1 2.8101812e-17 
9262.6 2.8101298e-17 
9263.1 2.8056089e-17 
9263.6 2.8053416e-17 
9264.1 2.8147373e-17 
9264.6 2.8196265e-17 
9265.1 2.831128e-17 
9265.6 2.8430533e-17 
9266.1 2.8422492e-17 
9266.5 2.8408645e-17 
9267.0 2.849369e-17 
9267.5 2.8489847e-17 
9268.0 2.8561185e-17 
9268.5 2.8520469e-17 
9269.0 2.8472642e-17 
9269.5 2.8514198e-17 
9270.0 2.842784e-17 
9270.5 2.8355159e-17 
9271.0 2.8313102e-17 
9271.5 2.8112582e-17 
9272.0 2.8021156e-17 
9272.5 2.8008783e-17 
9273.0 2.7943053e-17 
9273.5 2.8010364e-17 
9274.0 2.8093277e-17 
9274.5 2.8289703e-17 
9275.0 2.8636159e-17 
9275.5 2.890069e-17 
9276.0 2.9152222e-17 
9276.5 2.9467724e-17 
9277.0 2.9640695e-17 
9277.5 2.9764427e-17 
9278.0 2.9922582e-17 
9278.5 3.0096832e-17 
9279.0 3.031337e-17 
9279.5 3.0421275e-17 
9280.0 3.0715629e-17 
9280.5 3.0888549e-17 
9281.0 3.1162761e-17 
9281.5 3.1350163e-17 
9282.0 3.154749e-17 
9282.5 3.1666117e-17 
9283.0 3.1582003e-17 
9283.5 3.15509e-17 
9284.0 3.1248815e-17 
9284.5 3.1126174e-17 
9285.0 3.0745643e-17 
9285.5 3.0521811e-17 
9286.0 3.0304395e-17 
9286.5 3.0203527e-17 
9287.0 3.0168968e-17 
9287.5 3.0128501e-17 
9288.0 3.0117653e-17 
9288.5 3.007903e-17 
9289.0 3.001676e-17 
9289.5 2.9897698e-17 
9290.0 2.9763296e-17 
9290.5 2.9608138e-17 
9291.0 2.9611696e-17 
9291.5 2.9696407e-17 
9292.0 2.9547038e-17 
9292.5 2.9584522e-17 
9293.0 2.9586e-17 
9293.5 2.9797588e-17 
9294.0 2.9734083e-17 
9294.5 2.9963318e-17 
9295.0 3.0209266e-17 
9295.5 3.06485e-17 
9296.0 3.1000126e-17 
9296.5 3.1490192e-17 
9297.0 3.1784153e-17 
9297.5 3.2019175e-17 
9298.0 3.2271178e-17 
9298.5 3.2369094e-17 
9299.0 3.2385568e-17 
9299.5 3.2835232e-17 
9300.0 3.224259e-17 
9300.5 3.2383613e-17 
9301.0 3.2090347e-17 
9301.5 3.1789151e-17 
9302.0 3.1348474e-17 
9302.5 3.0598295e-17 
9303.0 3.0051245e-17 
9303.5 2.9959932e-17 
9304.0 2.9432646e-17 
9304.5 2.921307e-17 
9305.0 2.9179099e-17 
9305.5 2.9228893e-17 
9306.0 2.9344477e-17 
9306.5 2.9464814e-17 
9307.0 2.9185156e-17 
9307.5 2.917177e-17 
9308.0 2.8860092e-17 
9308.5 2.88073e-17 
9309.0 2.8514067e-17 
9309.5 2.8675363e-17 
9310.0 2.873103e-17 
9310.5 2.9062233e-17 
9311.0 2.9380753e-17 
9311.5 3.0209328e-17 
9312.0 3.1079754e-17 
9312.5 3.2549798e-17 
9313.0 3.3342759e-17 
9313.5 3.4354735e-17 
9314.0 3.4573414e-17 
9314.5 3.4904434e-17 
9315.0 3.5080044e-17 
9315.5 3.4860697e-17 
9316.0 3.3922171e-17 
9316.5 3.2992487e-17 
9317.0 3.2376373e-17 
9317.5 3.1669303e-17 
9318.0 3.1091815e-17 
9318.5 3.0842999e-17 
9319.0 3.0435547e-17 
9319.5 3.0672678e-17 
9320.0 3.0525511e-17 
9320.5 3.0625229e-17 
9321.0 3.0866851e-17 
9321.5 3.0744561e-17 
9322.0 3.0645571e-17 
9322.5 3.0420221e-17 
9323.0 3.0173292e-17 
9323.5 2.9887468e-17 
9324.0 2.9465715e-17 
9324.5 2.8842989e-17 
9325.0 2.8288946e-17 
9325.5 2.7683373e-17 
9326.0 2.7251263e-17 
9326.5 2.6836449e-17 
9327.0 2.6580706e-17 
9327.5 2.6245872e-17 
9328.0 2.6253109e-17 
9328.5 2.6203502e-17 
9329.0 2.6318692e-17 
9329.5 2.6310252e-17 
9330.0 2.6248866e-17 
9330.5 2.6134732e-17 
9331.0 2.5844332e-17 
9331.5 2.5373109e-17 
9332.0 2.4882539e-17 
9332.5 2.4223524e-17 
9333.0 2.3601482e-17 
9333.5 2.304561e-17 
9334.0 2.2584813e-17 
9334.5 2.2096788e-17 
9335.0 2.1786006e-17 
9335.5 2.1764554e-17 
9336.0 2.1752898e-17 
9336.5 2.2115099e-17 
9337.0 2.2549974e-17 
9337.5 2.3210202e-17 
9338.0 2.3998004e-17 
9338.5 2.4989488e-17 
9339.0 2.6126693e-17 
9339.5 2.7126823e-17 
9340.0 2.8084117e-17 
9340.5 2.8946255e-17 
9341.0 2.9595605e-17 
9341.5 2.9921581e-17 
9342.0 3.0023576e-17 
9342.5 2.9948957e-17 
9343.0 2.9576875e-17 
9343.5 2.901919e-17 
9344.0 2.8433446e-17 
9344.5 2.7724948e-17 
9345.0 2.7022013e-17 
9345.5 2.6386415e-17 
9346.0 2.5853406e-17 
9346.5 2.5423854e-17 
9347.0 2.491801e-17 
9347.5 2.4404291e-17 
9348.0 2.4082475e-17 
9348.5 2.3802217e-17 
9349.0 2.3540883e-17 
9349.5 2.3351617e-17 
9350.0 2.3153323e-17 
9350.5 2.3044024e-17 
9351.0 2.3146881e-17 
9351.5 2.3292145e-17 
9352.0 2.3612897e-17 
9352.5 2.4078654e-17 
9353.0 2.4485924e-17 
9353.5 2.4911295e-17 
9354.0 2.5269089e-17 
9354.5 2.5702563e-17 
9355.0 2.5723237e-17 
9355.5 2.5799116e-17 
9356.0 2.5701529e-17 
9356.5 2.561234e-17 
9357.0 2.5559609e-17 
9357.5 2.5428091e-17 
9358.0 2.5091957e-17 
9358.5 2.4860281e-17 
9359.0 2.4712832e-17 
9359.5 2.4370101e-17 
9360.0 2.4155589e-17 
9360.5 2.3950611e-17 
9361.0 2.4086119e-17 
9361.5 2.4298201e-17 
9362.0 2.5137299e-17 
9362.5 2.6211081e-17 
9363.0 2.73053e-17 
9363.5 2.8775444e-17 
9364.0 3.0939792e-17 
9364.5 3.3244627e-17 
9365.0 3.6642248e-17 
9365.5 3.9046416e-17 
9366.0 4.12675e-17 
9366.5 4.224549e-17 
9367.0 4.2121718e-17 
9367.5 4.1467443e-17 
9368.0 4.1255656e-17 
9368.5 4.0403157e-17 
9369.0 4.0383149e-17 
9369.5 4.0673786e-17 
9370.0 3.8739058e-17 
9370.5 3.6945862e-17 
9371.0 3.4746765e-17 
9371.5 3.2916654e-17 
9372.0 3.1279981e-17 
9372.5 2.9065072e-17 
9373.0 2.7458387e-17 
9373.5 2.6527201e-17 
9374.0 2.6026252e-17 
9374.5 2.5890048e-17 
9375.0 2.6062436e-17 
9375.5 2.6245427e-17 
9376.0 2.6954382e-17 
9376.5 2.7367615e-17 
9377.0 2.7780122e-17 
9377.5 2.7887866e-17 
9378.0 2.796946e-17 
9378.5 2.7936944e-17 
9379.0 2.7877288e-17 
9379.5 2.7716484e-17 
9380.0 2.7402923e-17 
9380.5 2.7197831e-17 
9381.0 2.688843e-17 
9381.5 2.6639671e-17 
9382.0 2.6408224e-17 
9382.5 2.6083923e-17 
9383.0 2.5832428e-17 
9383.5 2.5761241e-17 
9384.0 2.5517476e-17 
9384.5 2.5158402e-17 
9385.0 2.4841369e-17 
9385.5 2.4392335e-17 
9386.0 2.4049399e-17 
9386.5 2.3750414e-17 
9387.0 2.3497403e-17 
9387.5 2.3288205e-17 
9388.0 2.3135617e-17 
9388.5 2.2822058e-17 
9389.0 2.263519e-17 
9389.5 2.235211e-17 
9390.0 2.1927539e-17 
9390.5 2.1494661e-17 
9390.9 2.0945594e-17 
9391.4 2.0457843e-17 
9391.9 1.9945128e-17 
9392.4 1.9750996e-17 
9392.9 1.9603725e-17 
9393.4 1.9649045e-17 
9393.9 1.9671648e-17 
9394.4 1.9671298e-17 
9394.9 1.9876229e-17 
9395.4 1.9798027e-17 
9395.9 2.0079908e-17 
9396.4 2.0272128e-17 
9396.9 2.0440734e-17 
9397.4 2.079801e-17 
9397.9 2.1054905e-17 
9398.4 2.1309215e-17 
9398.9 2.1374407e-17 
9399.4 2.1499294e-17 
9399.9 2.1405237e-17 
9400.4 2.1413907e-17 
9400.9 2.127858e-17 
9401.4 2.1302249e-17 
9401.9 2.125187e-17 
9402.4 2.1087668e-17 
9402.9 2.10547e-17 
9403.4 2.0880919e-17 
9403.9 2.0794666e-17 
9404.4 2.0568457e-17 
9404.9 2.0455292e-17 
9405.4 2.0225874e-17 
9405.9 2.0199808e-17 
9406.4 1.9996398e-17 
9406.9 2.0027087e-17 
9407.4 1.9857541e-17 
9407.9 1.9964315e-17 
9408.4 1.9741479e-17 
9408.9 1.9756486e-17 
9409.4 1.9437396e-17 
9409.9 1.9228248e-17 
9410.4 1.8903547e-17 
9410.9 1.8510975e-17 
9411.4 1.8206818e-17 
9411.9 1.7864752e-17 
9412.4 1.7671519e-17 
9412.9 1.7374719e-17 
9413.4 1.7518824e-17 
9413.9 1.7534725e-17 
9414.4 1.7980452e-17 
9414.9 1.844212e-17 
9415.4 1.9077453e-17 
9415.9 1.9435646e-17 
9416.4 1.9781459e-17 
9416.9 1.9774037e-17 
9417.4 1.9641083e-17 
9417.9 1.9367377e-17 
9418.4 1.873324e-17 
9418.9 1.8367245e-17 
9419.4 1.7726697e-17 
9419.9 1.7387394e-17 
9420.4 1.7000289e-17 
9420.9 1.6903517e-17 
9421.4 1.6948363e-17 
9421.9 1.719837e-17 
9422.4 1.7455649e-17 
9422.9 1.7844173e-17 
9423.4 1.8240341e-17 
9423.9 1.8538863e-17 
9424.4 1.8927397e-17 
9424.9 1.9130788e-17 
9425.4 1.9375225e-17 
9425.9 1.9396457e-17 
9426.4 1.944018e-17 
9426.9 1.8855178e-17 
9427.4 1.824437e-17 
9427.9 1.7291727e-17 
9428.4 1.647775e-17 
9428.9 1.5472133e-17 
9429.4 1.4749872e-17 
9429.9 1.3654553e-17 
9430.4 1.2938968e-17 
9430.9 1.2458291e-17 
9431.4 1.2521839e-17 
9431.9 1.2552219e-17 
9432.4 1.2711564e-17 
9432.9 1.2479502e-17 
9433.4 1.2048797e-17 
9433.9 1.1937102e-17 
9434.4 1.2651075e-17 
9434.9 1.3113337e-17 
9435.4 1.4522191e-17 
9435.9 1.4758343e-17 
9436.4 1.6108406e-17 
9436.9 1.7053235e-17 
9437.4 1.7916077e-17 
9437.9 1.8537338e-17 
9438.4 1.9226567e-17 
9438.9 1.9667613e-17 
9439.4 2.0133174e-17 
9439.9 2.0457397e-17 
9440.4 2.0844866e-17 
9440.9 2.0683171e-17 
9441.4 2.0684027e-17 
9441.9 2.0530919e-17 
9442.4 2.0189755e-17 
9442.9 1.9862068e-17 
9443.4 1.944378e-17 
9443.9 1.9179262e-17 
9444.4 1.8831251e-17 
9444.9 1.8605092e-17 
9445.4 1.8207028e-17 
9445.9 1.8017856e-17 
9446.4 1.7456641e-17 
9446.9 1.7351563e-17 
9447.4 1.6739257e-17 
9447.9 1.657656e-17 
9448.4 1.6009668e-17 
9448.9 1.5874197e-17 
9449.4 1.5586383e-17 
9449.9 1.5675794e-17 
9450.4 1.5803149e-17 
9450.9 1.590481e-17 
9451.4 1.6065041e-17 
9451.9 1.6471396e-17 
9452.4 1.6622591e-17 
9452.9 1.6794005e-17 
9453.4 1.6804289e-17 
9453.9 1.6650363e-17 
9454.4 1.6909459e-17 
9454.9 1.6951031e-17 
9455.4 1.7294362e-17 
9455.9 1.7469729e-17 
9456.4 1.7719531e-17 
9456.9 1.7908363e-17 
9457.4 1.8152274e-17 
9457.9 1.8146798e-17 
9458.4 1.8163994e-17 
9458.9 1.8137826e-17 
9459.4 1.7930587e-17 
9459.9 1.7723202e-17 
9460.4 1.7485404e-17 
9460.9 1.7272441e-17 
9461.4 1.6999349e-17 
9461.9 1.7002185e-17 
9462.4 1.7046322e-17 
9462.9 1.7151645e-17 
9463.4 1.7377389e-17 
9463.9 1.7465258e-17 
9464.4 1.7824595e-17 
9464.9 1.8301675e-17 
9465.4 1.8484326e-17 
9465.9 1.8219135e-17 
9466.4 1.7654783e-17 
9466.9 1.7083721e-17 
9467.4 1.6402765e-17 
9467.9 1.56969e-17 
9468.4 1.4863983e-17 
9468.9 1.4624189e-17 
9469.4 1.4163218e-17 
9469.9 1.4177687e-17 
9470.4 1.4247877e-17 
9470.9 1.4653379e-17 
9471.4 1.4937713e-17 
9471.9 1.5052616e-17 
9472.4 1.4947846e-17 
9472.9 1.48384e-17 
9473.4 1.4770012e-17 
9473.9 1.4797192e-17 
9474.4 1.496822e-17 
9474.9 1.5267281e-17 
9475.4 1.5535116e-17 
9475.9 1.6046907e-17 
9476.4 1.6347472e-17 
9476.9 1.6651509e-17 
9477.4 1.6814631e-17 
9477.9 1.6904353e-17 
9478.4 1.7162107e-17 
9478.9 1.7289225e-17 
9479.4 1.7486881e-17 
9479.9 1.7639677e-17 
9480.4 1.7821387e-17 
9480.9 1.7944644e-17 
9481.4 1.8086958e-17 
9481.9 1.8072596e-17 
9482.4 1.8049875e-17 
9482.9 1.7865941e-17 
9483.4 1.7549982e-17 
9483.9 1.7417125e-17 
9484.4 1.7082837e-17 
9484.9 1.661193e-17 
9485.4 1.6127112e-17 
9485.9 1.5694255e-17 
9486.4 1.5134016e-17 
9486.9 1.4613459e-17 
9487.4 1.4240504e-17 
9487.9 1.3775246e-17 
9488.4 1.3370349e-17 
9488.9 1.3230573e-17 
9489.4 1.2979156e-17 
9489.9 1.280357e-17 
9490.4 1.2579543e-17 
9490.9 1.2274872e-17 
9491.4 1.2038902e-17 
9491.9 1.1733597e-17 
9492.4 1.1185925e-17 
9492.9 1.0940345e-17 
9493.4 1.0611135e-17 
9493.9 1.0532306e-17 
9494.4 1.0404804e-17 
9494.9 1.0472389e-17 
9495.4 1.0661254e-17 
9495.9 1.0774562e-17 
9496.4 1.1236327e-17 
9496.9 1.160094e-17 
9497.4 1.2221008e-17 
9497.9 1.2898904e-17 
9498.4 1.3661059e-17 
9498.9 1.4425198e-17 
9499.4 1.5134099e-17 
9499.9 1.5666904e-17 
9500.4 1.6447551e-17 
9500.9 1.6851693e-17 
9501.4 1.7361973e-17 
9501.9 1.7566923e-17 
9502.4 1.7763249e-17 
9502.9 1.7848092e-17 
9503.4 1.7818873e-17 
9503.9 1.766259e-17 
9504.4 1.7285593e-17 
9504.9 1.6981963e-17 
9505.4 1.6348278e-17 
9505.9 1.5862468e-17 
9506.4 1.5390198e-17 
9506.9 1.4855657e-17 
9507.4 1.4319181e-17 
9507.9 1.3824257e-17 
9508.4 1.3086299e-17 
9508.9 1.2704059e-17 
9509.4 1.2213264e-17 
9509.9 1.1754015e-17 
9510.4 1.178514e-17 
9510.9 1.1553726e-17 
9511.4 1.1814201e-17 
9511.9 1.2029794e-17 
9512.4 1.234658e-17 
9512.9 1.2358403e-17 
9513.4 1.2685301e-17 
9513.9 1.3003327e-17 
9514.4 1.3327565e-17 
9514.9 1.341683e-17 
9515.3 1.3670391e-17 
9515.8 1.3895583e-17 
9516.3 1.4183444e-17 
9516.8 1.4529375e-17 
9517.3 1.4776629e-17 
9517.8 1.5120542e-17 
9518.3 1.5065565e-17 
9518.8 1.5150455e-17 
9519.3 1.5279312e-17 
9519.8 1.5452519e-17 
9520.3 1.5596797e-17 
9520.8 1.5877389e-17 
9521.3 1.6059931e-17 
9521.8 1.6364277e-17 
9522.3 1.6585619e-17 
9522.8 1.6780878e-17 
9523.3 1.7016437e-17 
9523.8 1.7224824e-17 
9524.3 1.7415246e-17 
9524.8 1.7705651e-17 
9525.3 1.7783981e-17 
9525.8 1.7956005e-17 
9526.3 1.7895918e-17 
9526.8 1.7795904e-17 
9527.3 1.7566549e-17 
9527.8 1.7231054e-17 
9528.3 1.6989998e-17 
9528.8 1.6573431e-17 
9529.3 1.6320516e-17 
9529.8 1.6061985e-17 
9530.3 1.601893e-17 
9530.8 1.5818829e-17 
9531.3 1.5829377e-17 
9531.8 1.5855424e-17 
9532.3 1.5828251e-17 
9532.8 1.5825423e-17 
9533.3 1.5709028e-17 
9533.8 1.5670721e-17 
9534.3 1.538381e-17 
9534.8 1.5323436e-17 
9535.3 1.4850278e-17 
9535.8 1.4543392e-17 
9536.3 1.4372945e-17 
9536.8 1.4177349e-17 
9537.3 1.4122446e-17 
9537.8 1.4162397e-17 
9538.3 1.4344607e-17 
9538.8 1.4483769e-17 
9539.3 1.4795901e-17 
9539.8 1.5113747e-17 
9540.3 1.5566689e-17 
9540.8 1.6008812e-17 
9541.3 1.6596473e-17 
9541.8 1.7263047e-17 
9542.3 1.765486e-17 
9542.8 1.8108407e-17 
9543.3 1.8338825e-17 
9543.8 1.8334546e-17 
9544.3 1.8243158e-17 
9544.8 1.7836901e-17 
9545.3 1.7562706e-17 
9545.8 1.7067008e-17 
9546.3 1.6803202e-17 
9546.8 1.6471049e-17 
9547.3 1.636787e-17 
9547.8 1.632332e-17 
9548.3 1.6370607e-17 
9548.8 1.6332137e-17 
9549.3 1.6273971e-17 
9549.8 1.625955e-17 
9550.3 1.6325929e-17 
9550.8 1.6335377e-17 
9551.3 1.6286432e-17 
9551.8 1.6354546e-17 
9552.3 1.6176119e-17 
9552.8 1.5950903e-17 
9553.3 1.5585475e-17 
9553.8 1.5182896e-17 
9554.3 1.4413445e-17 
9554.8 1.3701191e-17 
9555.3 1.2469014e-17 
9555.8 1.1236857e-17 
9556.3 9.9005105e-18 
9556.8 8.5735928e-18 
9557.3 7.6799402e-18 
9557.8 6.6201951e-18 
9558.3 6.1404918e-18 
9558.8 5.7005487e-18 
9559.3 5.9201678e-18 
9559.8 6.2425631e-18 
9560.3 6.7599141e-18 
9560.8 7.6177148e-18 
9561.3 8.581147e-18 
9561.8 9.3833643e-18 
9562.3 1.0446752e-17 
9562.8 1.1499452e-17 
9563.3 1.2567746e-17 
9563.8 1.3503027e-17 
9564.3 1.4528339e-17 
9564.8 1.5284413e-17 
9565.3 1.6009732e-17 
9565.8 1.624979e-17 
9566.3 1.6588634e-17 
9566.8 1.6767424e-17 
9567.3 1.6885108e-17 
9567.8 1.6883227e-17 
9568.3 1.6858079e-17 
9568.8 1.6750485e-17 
9569.3 1.6722938e-17 
9569.8 1.6490229e-17 
9570.3 1.6349031e-17 
9570.8 1.615518e-17 
9571.3 1.5914085e-17 
9571.8 1.5641051e-17 
9572.3 1.5320439e-17 
9572.8 1.5206676e-17 
9573.3 1.502176e-17 
9573.8 1.4877566e-17 
9574.3 1.4716673e-17 
9574.8 1.470395e-17 
9575.3 1.4667462e-17 
9575.8 1.4773184e-17 
9576.3 1.4847276e-17 
9576.8 1.4978839e-17 
9577.3 1.5057276e-17 
9577.8 1.5072161e-17 
9578.3 1.5079646e-17 
9578.8 1.4966587e-17 
9579.3 1.4821386e-17 
9579.8 1.4570818e-17 
9580.3 1.4292917e-17 
9580.8 1.3930956e-17 
9581.3 1.3621166e-17 
9581.8 1.3252799e-17 
9582.3 1.3032314e-17 
9582.8 1.2851068e-17 
9583.3 1.2745356e-17 
9583.8 1.2797696e-17 
9584.3 1.2821152e-17 
9584.8 1.3058868e-17 
9585.3 1.3156449e-17 
9585.8 1.3448198e-17 
9586.3 1.371177e-17 
9586.8 1.4127066e-17 
9587.3 1.450544e-17 
9587.8 1.494236e-17 
9588.3 1.5305048e-17 
9588.8 1.5597872e-17 
9589.3 1.5853791e-17 
9589.8 1.5873553e-17 
9590.3 1.6037674e-17 
9590.8 1.6123252e-17 
9591.3 1.62133e-17 
9591.8 1.6280675e-17 
9592.3 1.6476648e-17 
9592.8 1.6431575e-17 
9593.3 1.6613801e-17 
9593.8 1.6505987e-17 
9594.3 1.660168e-17 
9594.8 1.6451284e-17 
9595.3 1.6535889e-17 
9595.8 1.6424336e-17 
9596.3 1.6346627e-17 
9596.8 1.6349556e-17 
9597.3 1.6219638e-17 
9597.8 1.637084e-17 
9598.3 1.620537e-17 
9598.8 1.6353066e-17 
9599.3 1.610676e-17 
9599.8 1.6179368e-17 
9600.3 1.6028729e-17 
9600.8 1.6104223e-17 
9601.3 1.6023385e-17 
9601.8 1.6199755e-17 
9602.3 1.6445856e-17 
9602.8 1.6599427e-17 
9603.3 1.6799691e-17 
9603.8 1.7104655e-17 
9604.3 1.7260302e-17 
9604.8 1.7256378e-17 
9605.3 1.7135515e-17 
9605.8 1.7100508e-17 
9606.3 1.6966283e-17 
9606.8 1.6747107e-17 
9607.3 1.6504338e-17 
9607.8 1.6418904e-17 
9608.3 1.6230731e-17 
9608.8 1.623101e-17 
9609.3 1.6328445e-17 
9609.8 1.6137793e-17 
9610.3 1.6139571e-17 
9610.8 1.5967617e-17 
9611.3 1.5930643e-17 
9611.8 1.5868949e-17 
9612.3 1.605822e-17 
9612.8 1.6051188e-17 
9613.3 1.5977849e-17 
9613.8 1.5867811e-17 
9614.3 1.5934997e-17 
9614.8 1.5991745e-17 
9615.3 1.5813632e-17 
9615.8 1.5757635e-17 
9616.3 1.5722221e-17 
9616.8 1.564049e-17 
9617.3 1.5812248e-17 
9617.8 1.5878319e-17 
9618.3 1.5849664e-17 
9618.8 1.5979858e-17 
9619.3 1.6190469e-17 
9619.8 1.63434e-17 
9620.3 1.6565197e-17 
9620.8 1.663653e-17 
9621.3 1.6731236e-17 
9621.8 1.6715315e-17 
9622.3 1.6590567e-17 
9622.8 1.6392863e-17 
9623.3 1.6137215e-17 
9623.8 1.5821847e-17 
9624.3 1.5546515e-17 
9624.8 1.5281584e-17 
9625.3 1.4975805e-17 
9625.8 1.4774088e-17 
9626.3 1.4562495e-17 
9626.8 1.4358864e-17 
9627.3 1.427669e-17 
9627.8 1.4082943e-17 
9628.3 1.3914574e-17 
9628.8 1.3695392e-17 
9629.3 1.3584363e-17 
9629.8 1.3560294e-17 
9630.3 1.3615829e-17 
9630.8 1.3661702e-17 
9631.3 1.3980461e-17 
9631.8 1.422746e-17 
9632.3 1.4568655e-17 
9632.8 1.4801865e-17 
9633.3 1.5055662e-17 
9633.8 1.5120721e-17 
9634.3 1.535169e-17 
9634.8 1.5441308e-17 
9635.3 1.5510895e-17 
9635.8 1.5519663e-17 
9636.3 1.5519561e-17 
9636.8 1.5489213e-17 
9637.3 1.5444957e-17 
9637.8 1.5500234e-17 
9638.3 1.5385516e-17 
9638.8 1.5360781e-17 
9639.3 1.5265308e-17 
9639.7 1.5330316e-17 
9640.2 1.5412422e-17 
9640.7 1.5420406e-17 
9641.2 1.5679849e-17 
9641.7 1.578376e-17 
9642.2 1.5940817e-17 
9642.7 1.6023094e-17 
9643.2 1.6154315e-17 
9643.7 1.6106773e-17 
9644.2 1.6205177e-17 
9644.7 1.6303922e-17 
9645.2 1.6306329e-17 
9645.7 1.6161123e-17 
9646.2 1.6230262e-17 
9646.7 1.6248972e-17 
9647.2 1.6303961e-17 
9647.7 1.6348059e-17 
9648.2 1.6464679e-17 
9648.7 1.6421954e-17 
9649.2 1.6425617e-17 
9649.7 1.6383927e-17 
9650.2 1.6313598e-17 
9650.7 1.6187013e-17 
9651.2 1.6113747e-17 
9651.7 1.6096266e-17 
9652.2 1.5960187e-17 
9652.7 1.6161915e-17 
9653.2 1.6321226e-17 
9653.7 1.6702949e-17 
9654.2 1.7035567e-17 
9654.7 1.7232918e-17 
9655.2 1.7541866e-17 
9655.7 1.7663294e-17 
9656.2 1.7801725e-17 
9656.7 1.7785941e-17 
9657.2 1.773515e-17 
9657.7 1.7462551e-17 
9658.2 1.7141284e-17 
9658.7 1.6714213e-17 
9659.2 1.6137677e-17 
9659.7 1.5575151e-17 
9660.2 1.4994259e-17 
9660.7 1.4488888e-17 
9661.2 1.4038655e-17 
9661.7 1.3855535e-17 
9662.2 1.3611706e-17 
9662.7 1.3511222e-17 
9663.2 1.3593086e-17 
9663.7 1.359065e-17 
9664.2 1.3746027e-17 
9664.7 1.3866399e-17 
9665.2 1.3948692e-17 
9665.7 1.3906876e-17 
9666.2 1.3854851e-17 
9666.7 1.3628923e-17 
9667.2 1.3403238e-17 
9667.7 1.3120377e-17 
9668.2 1.2723762e-17 
9668.7 1.235914e-17 
9669.2 1.1930307e-17 
9669.7 1.1582576e-17 
9670.2 1.1049082e-17 
9670.7 1.0567214e-17 
9671.2 9.9086815e-18 
9671.7 9.2625841e-18 
9672.2 8.6776636e-18 
9672.7 8.1800497e-18 
9673.2 7.7508405e-18 
9673.7 7.6806434e-18 
9674.2 7.7668785e-18 
9674.7 8.0437858e-18 
9675.2 8.6060933e-18 
9675.7 9.136651e-18 
9676.2 9.8049347e-18 
9676.7 1.0518381e-17 
9677.2 1.0978197e-17 
9677.7 1.1394375e-17 
9678.2 1.1924491e-17 
9678.7 1.219237e-17 
9679.2 1.2625105e-17 
9679.7 1.2912788e-17 
9680.2 1.3333451e-17 
9680.7 1.3709718e-17 
9681.2 1.4071136e-17 
9681.7 1.4435066e-17 
9682.2 1.4811198e-17 
9682.7 1.5104159e-17 
9683.2 1.533753e-17 
9683.7 1.5492955e-17 
9684.2 1.5587133e-17 
9684.7 1.5612067e-17 
9685.2 1.5637824e-17 
9685.7 1.5859258e-17 
9686.2 1.6028616e-17 
9686.7 1.6550664e-17 
9687.2 1.7020934e-17 
9687.7 1.7728225e-17 
9688.2 1.8367975e-17 
9688.7 1.9180384e-17 
9689.2 1.9790155e-17 
9689.7 2.0342818e-17 
9690.2 2.0441495e-17 
9690.7 2.0357501e-17 
9691.2 2.0099431e-17 
9691.7 1.9576021e-17 
9692.2 1.9023395e-17 


==> anc/SN2011fe_2013_05.dat <==
#PI: Shappee 
#OBJECT: SN 2011fe 
#JD: 2456413.94863 
#TELESCOPE: The Large Binocular Telescope 
#INSTRUMENT: Multi-Object Double Spectrograph 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3601.9 9.7772023e-18 
3611.8 5.6250361e-18 
3621.8 2.4664763e-18 
3631.8 9.9299359e-19 
3641.8 5.6394762e-18 
3651.8 1.2322283e-17 
3661.8 1.7195843e-17 
3671.8 1.8098197e-17 
3681.8 1.4013239e-17 
3691.8 9.7198689e-18 
3701.8 8.0881903e-18 
3711.8 7.4051198e-18 
3721.8 8.7112484e-18 
3731.7 8.2485148e-18 
3741.7 7.7741974e-18 
3751.7 2.0556196e-18 
3761.7 1.9445919e-18 
3771.7 3.5415643e-19 
3781.7 3.7122843e-18 
3791.7 3.4508539e-18 
3801.7 3.4313267e-18 
3811.7 2.0474395e-18 
3821.7 1.2386692e-19 
3831.7 1.4186115e-18 
3841.7 8.4952673e-19 
3851.7 1.8503127e-18 
3861.6 4.2843339e-18 
3871.6 4.1612548e-18 
3881.6 3.1734417e-18 
3891.6 1.4412001e-18 
3901.6 3.8318974e-18 
3911.6 5.2116123e-18 
3921.6 7.2335551e-18 
3931.6 7.1632561e-18 
3941.6 7.0135144e-18 
3951.6 8.9244601e-18 
3961.6 9.2122184e-18 
3971.6 8.763493e-18 
3981.5 1.1375119e-17 
3991.5 1.179081e-17 
4001.5 1.3290326e-17 
4011.5 1.2763165e-17 
4021.5 1.2323961e-17 
4031.5 1.5163307e-17 
4041.5 1.3105306e-17 
4051.5 1.1157332e-17 
4061.5 8.9619745e-18 
4071.5 8.1223588e-18 
4081.5 6.6797724e-18 
4091.5 5.5272092e-18 
4101.5 6.5319456e-18 
4111.4 5.9331831e-18 
4121.4 6.8522397e-18 
4131.4 7.5991114e-18 
4141.4 6.2894817e-18 
4151.4 7.27612e-18 
4161.4 9.2183999e-18 
4171.4 1.1137977e-17 
4181.4 1.3812524e-17 
4191.4 1.5612442e-17 
4201.4 1.6740172e-17 
4211.4 1.7264051e-17 
4221.4 1.8737166e-17 
4231.3 1.7712401e-17 
4241.3 1.7345314e-17 
4251.3 1.80406e-17 
4261.3 1.7898768e-17 
4271.3 1.7557335e-17 
4281.3 1.8873402e-17 
4291.3 2.103023e-17 
4301.3 2.1231755e-17 
4311.3 2.2515771e-17 
4321.3 2.4861812e-17 
4331.3 2.5795344e-17 
4341.3 2.8101988e-17 
4351.3 3.0293576e-17 
4361.2 3.26165e-17 
4371.2 3.4143045e-17 
4381.2 3.4562074e-17 
4391.2 3.3327705e-17 
4401.2 3.3008514e-17 
4411.2 3.3340025e-17 
4421.2 3.3048246e-17 
4431.2 3.3108224e-17 
4441.2 3.2366717e-17 
4451.2 3.1390869e-17 
4461.2 2.9715529e-17 
4471.2 2.7581134e-17 
4481.1 2.430234e-17 
4491.1 2.2254555e-17 
4501.1 1.9344932e-17 
4511.1 1.8098004e-17 
4521.1 1.652798e-17 
4531.1 1.5125918e-17 
4541.1 1.446522e-17 
4551.1 1.3520266e-17 
4561.1 1.2487596e-17 
4571.1 1.2999158e-17 
4581.1 1.150792e-17 
4591.1 1.033857e-17 
4601.1 9.9238033e-18 
4611.0 9.1711898e-18 
4621.0 9.9046034e-18 
4631.0 1.0838227e-17 
4641.0 1.0493435e-17 
4651.0 9.3280127e-18 
4661.0 9.0259137e-18 
4671.0 7.9740222e-18 
4681.0 8.6842093e-18 
4691.0 8.1166385e-18 
4701.0 8.1752067e-18 
4711.0 8.5133041e-18 
4721.0 9.2989568e-18 
4730.9 7.876243e-18 
4740.9 6.5833715e-18 
4750.9 9.5306757e-18 
4760.9 9.0707979e-18 
4770.9 9.2113653e-18 
4780.9 8.7549812e-18 
4790.9 9.5926781e-18 
4800.9 9.7271091e-18 
4810.9 1.0255142e-17 
4820.9 1.0263758e-17 
4830.9 1.0148296e-17 
4840.9 1.0005756e-17 
4850.8 9.9749787e-18 
4860.8 1.1283246e-17 
4870.8 1.0659351e-17 
4880.8 1.1914824e-17 
4890.8 1.1887672e-17 
4900.8 1.1737763e-17 
4910.8 1.2627086e-17 
4920.8 1.2986952e-17 
4930.8 1.3319997e-17 
4940.8 1.387867e-17 
4950.8 1.5532639e-17 
4960.8 1.417528e-17 
4970.8 1.5144927e-17 
4980.7 1.6591824e-17 
4990.7 1.5893644e-17 
5000.7 1.5738458e-17 
5010.7 1.4624882e-17 
5020.7 1.3269118e-17 
5030.7 1.263391e-17 
5040.7 1.0856187e-17 
5050.7 9.7353133e-18 
5060.7 9.3363846e-18 
5070.7 1.1582965e-17 
5080.7 1.3212452e-17 
5090.7 1.423226e-17 
5100.6 1.5488914e-17 
5110.6 1.6083934e-17 
5120.6 1.6536554e-17 
5130.6 1.7313941e-17 
5140.6 1.8319229e-17 
5150.6 1.7855188e-17 
5160.6 1.8284484e-17 
5170.6 1.9363757e-17 
5180.6 1.941297e-17 
5190.6 1.9571086e-17 
5200.6 1.9710037e-17 
5210.6 2.1488321e-17 
5220.6 2.0316316e-17 
5230.5 2.11e-17 
5240.5 2.1749833e-17 
5250.5 2.0774931e-17 
5260.5 2.177898e-17 
5270.5 2.1761026e-17 
5280.5 2.2049178e-17 
5290.5 2.2467864e-17 
5300.5 2.1654304e-17 
5310.5 2.1968226e-17 
5320.5 2.0855766e-17 
5330.5 2.1149057e-17 
5340.5 2.0384219e-17 
5350.4 2.0668447e-17 
5360.4 2.0698235e-17 
5370.4 1.9977297e-17 
5380.4 2.032384e-17 
5390.4 1.9458713e-17 
5400.4 1.9508866e-17 
5410.4 1.9158323e-17 
5420.4 1.773042e-17 
5430.4 1.6205557e-17 
5440.4 1.6200757e-17 
5450.4 1.4448075e-17 
5460.4 1.4279389e-17 
5470.4 1.3786637e-17 
5480.3 1.2409318e-17 
5490.3 1.1763213e-17 
5500.3 1.0771214e-17 
5510.3 1.0147721e-17 
5520.3 9.9513229e-18 
5530.3 9.9021866e-18 
5540.3 1.0023909e-17 
5550.3 1.149609e-17 
5560.3 9.1532422e-18 
5570.3 9.0512307e-18 
5580.3 1.0768653e-17 
5590.3 1.1772742e-17 
5600.2 1.2474029e-17 
5610.2 1.1670009e-17 
5620.2 1.2584768e-17 
5630.2 1.0187516e-17 
5640.2 9.2069985e-18 
5650.2 8.9035468e-18 
5660.2 9.7712709e-18 
5670.2 9.0358078e-18 
5680.2 8.3065165e-18 
5690.2 9.4635152e-18 
5700.2 1.0108345e-17 
5710.2 1.112837e-17 
5720.2 1.1958272e-17 
5730.1 1.1743656e-17 
5740.1 1.2216795e-17 
5750.1 1.1650063e-17 
5760.1 1.2077866e-17 
5770.1 1.1867556e-17 
5780.1 1.1078863e-17 
5790.1 1.1700007e-17 
5800.1 1.1122248e-17 
5810.1 1.1791435e-17 
5820.1 1.13686e-17 
5830.1 1.1336879e-17 
5840.1 1.1250287e-17 
5850.0 1.1032969e-17 
5860.0 1.1453252e-17 
5870.0 1.0805535e-17 
5880.0 9.9978868e-18 
5890.0 9.661971e-18 
5900.0 9.7392108e-18 
5910.0 9.6087533e-18 
5920.0 8.7020244e-18 
5930.0 8.5064222e-18 
5940.0 8.3048164e-18 
5950.0 7.6093368e-18 
5960.0 7.5354393e-18 
5970.0 6.4925953e-18 
5979.9 5.439145e-18 
5989.9 5.632751e-18 
5999.9 5.3949556e-18 
6009.9 4.8319211e-18 
6019.9 4.5800402e-18 
6029.9 4.3953622e-18 
6039.9 3.9584469e-18 
6049.9 3.6030813e-18 
6059.9 3.3680416e-18 
6069.9 3.0319069e-18 
6079.9 3.3537123e-18 
6089.9 3.1159971e-18 
6099.8 2.9865355e-18 
6109.8 3.0535953e-18 
6119.8 2.9929424e-18 
6129.8 3.4275588e-18 
6139.8 2.7787872e-18 
6149.8 3.4589372e-18 
6159.8 2.9638219e-18 
6169.8 2.6919409e-18 
6179.8 2.7988475e-18 
6189.8 3.1518614e-18 
6199.8 2.8482945e-18 
6209.8 2.8150908e-18 
6219.7 2.9120111e-18 
6229.7 2.5697488e-18 
6239.7 2.8882949e-18 
6249.7 2.7384659e-18 
6259.7 2.4015476e-18 
6269.7 2.8854978e-18 
6279.7 3.1552447e-18 
6289.7 3.0891046e-18 
6299.7 2.8940822e-18 
6309.7 2.6941617e-18 
6319.7 2.573113e-18 
6329.7 2.199985e-18 
6339.7 2.6139567e-18 
6349.6 2.7750733e-18 
6359.6 2.8525915e-18 
6369.6 2.7300271e-18 
6379.6 3.3010241e-18 
6389.6 2.919175e-18 
6399.6 3.0758157e-18 
6409.6 3.2452479e-18 
6419.6 2.8553229e-18 
6429.6 2.7747811e-18 
6439.6 2.9753965e-18 
6449.6 3.0119351e-18 
6459.6 2.8307712e-18 
6469.5 2.6345996e-18 
6479.5 2.5474722e-18 
6489.5 2.7956344e-18 
6499.5 2.6170337e-18 
6509.5 2.7495367e-18 
6519.5 2.4031972e-18 
6529.5 2.9303062e-18 
6539.5 2.092397e-18 
6549.5 1.8663288e-18 
6559.5 1.6363736e-18 
6569.5 1.9526509e-18 
6579.5 1.534148e-18 
6589.5 2.0428827e-18 
6599.4 1.4531731e-18 
6609.4 1.7049002e-18 
6619.4 1.9144484e-18 
6629.4 1.5926569e-18 
6639.4 1.8543463e-18 
6649.4 1.6463436e-18 
6659.4 1.9485144e-18 
6669.4 1.9237058e-18 
6679.4 2.1760808e-18 
6689.4 1.6352398e-18 
6699.4 1.8902079e-18 
6709.4 2.2605577e-18 
6719.3 1.5955365e-18 
6729.3 1.3354281e-18 
6739.3 1.7711001e-18 
6749.3 1.6987839e-18 
6759.3 2.0936564e-18 
6769.3 2.0986267e-18 
6779.3 2.2484344e-18 
6789.3 1.9897195e-18 
6799.3 1.515905e-18 
6809.3 2.0967911e-18 
6819.3 2.2192288e-18 
6829.3 1.7359498e-18 
6839.3 1.5755103e-18 
6849.2 1.9402289e-18 
6859.2 1.5698907e-18 
6869.2 1.5604056e-18 
6879.2 1.4322422e-18 
6889.2 1.4195453e-18 
6899.2 1.4046891e-18 
6909.2 1.4618996e-18 
6919.2 1.3223651e-18 
6929.2 1.5960268e-18 
6939.2 1.7170449e-18 
6949.2 1.4017562e-18 
6959.2 1.8351277e-18 
6969.1 1.5483319e-18 
6979.1 2.0903699e-18 
6989.1 1.8282204e-18 
6999.1 2.0622151e-18 
7009.1 1.9139183e-18 
7019.1 2.2734665e-18 
7029.1 2.1685741e-18 
7039.1 2.4251336e-18 
7049.1 2.7860633e-18 
7059.1 2.7906385e-18 
7069.1 2.7904883e-18 
7079.1 3.1851881e-18 
7089.1 3.8584207e-18 
7099.0 4.2087203e-18 
7109.0 4.7576884e-18 
7119.0 5.1138644e-18 
7129.0 5.2008395e-18 
7139.0 5.17511e-18 
7149.0 5.8413939e-18 
7159.0 5.9384613e-18 
7169.0 5.9412961e-18 
7179.0 5.5126842e-18 
7189.0 5.4168395e-18 
7199.0 5.859511e-18 
7209.0 5.7325907e-18 
7218.9 6.2380171e-18 
7228.9 6.5301082e-18 
7238.9 6.8254736e-18 
7248.9 6.5687534e-18 
7258.9 6.3556103e-18 
7268.9 7.2090398e-18 
7278.9 6.3971888e-18 
7288.9 6.4463489e-18 
7298.9 6.5384872e-18 
7308.9 6.370767e-18 
7318.9 6.8724464e-18 
7328.9 6.3542179e-18 
7338.8 6.3054307e-18 
7348.8 6.1990978e-18 
7358.8 6.5933491e-18 
7368.8 6.068038e-18 
7378.8 6.4002164e-18 
7388.8 5.9672066e-18 
7398.8 5.8932845e-18 
7408.8 5.5726439e-18 
7418.8 5.3563345e-18 
7428.8 5.8783741e-18 
7438.8 5.4209169e-18 
7448.8 5.6558834e-18 
7458.8 6.2747559e-18 
7468.7 5.7941744e-18 
7478.7 6.2941418e-18 
7488.7 5.9030077e-18 
7498.7 5.7977719e-18 
7508.7 5.3769653e-18 
7518.7 5.1325763e-18 
7528.7 4.6118043e-18 
7538.7 3.943817e-18 
7548.7 3.764337e-18 
7558.7 4.194507e-18 
7568.7 3.223482e-18 
7578.7 3.0183692e-18 
7588.6 1.9685134e-18 
7598.6 1.2046726e-18 
7608.6 1.7600678e-18 
7618.6 1.7798061e-18 
7628.6 1.5587358e-18 
7638.6 1.8460531e-18 
7648.6 2.1407317e-18 
7658.6 1.7254201e-18 
7668.6 1.9615389e-18 
7678.6 1.9993545e-18 
7688.6 1.7983971e-18 
7698.6 1.9823146e-18 
7708.6 3.1251538e-18 
7718.5 2.5272547e-18 
7728.5 1.8593643e-18 
7738.5 2.0422587e-18 
7748.5 2.2390049e-18 
7758.5 1.9071679e-18 
7768.5 1.4424774e-18 
7778.5 1.6094166e-18 
7788.5 1.8781794e-18 
7798.5 1.3970416e-18 
7808.5 1.9363283e-18 
7818.5 1.5583822e-18 
7828.5 1.2144773e-18 
7838.4 1.534176e-18 
7848.4 2.424238e-18 
7858.4 1.5012978e-18 
7868.4 1.0038349e-18 
7878.4 1.0000876e-18 
7888.4 1.4631523e-18 
7898.4 1.2076944e-18 
7908.4 5.261136e-19 
7918.4 1.4552615e-18 
7928.4 1.185575e-18 
7938.4 1.2251016e-18 
7948.4 1.3444583e-18 
7958.4 1.693311e-18 
7968.3 1.2773591e-18 
7978.3 1.6434632e-18 
7988.3 1.4821137e-18 
7998.3 1.3221815e-18 
8008.3 9.8325091e-19 
8018.3 1.52946e-18 
8028.3 1.7985562e-18 
8038.3 1.8122604e-18 
8048.3 1.5715656e-18 
8058.3 1.0810866e-18 
8068.3 8.5291323e-19 
8078.3 1.6050255e-18 
8088.2 1.7435212e-18 
8098.2 1.4220783e-18 
8108.2 1.2004678e-18 
8118.2 1.5859308e-18 
8128.2 1.432188e-18 
8138.2 2.0084233e-18 
8148.2 1.5263323e-18 
8158.2 2.1433024e-18 
8168.2 1.7729327e-18 
8178.2 1.7074476e-18 
8188.2 2.1265755e-18 
8198.2 3.1412107e-18 
8208.2 2.6504657e-18 
8218.1 2.3324024e-18 
8228.1 2.7098752e-18 
8238.1 3.6090941e-18 
8248.1 3.0549324e-18 
8258.1 3.4317675e-18 
8268.1 4.2771585e-18 
8278.1 3.7658215e-18 
8288.1 4.2256697e-18 
8298.1 4.2199867e-18 
8308.1 4.5835882e-18 
8318.1 4.9729812e-18 
8328.1 4.8467045e-18 
8338.0 5.6604337e-18 
8348.0 5.4223527e-18 
8358.0 5.2602316e-18 
8368.0 4.793845e-18 
8378.0 4.4721029e-18 
8388.0 5.9123669e-18 
8398.0 5.7820596e-18 
8408.0 4.3621617e-18 
8418.0 5.5622814e-18 
8428.0 5.9028765e-18 
8438.0 5.1482072e-18 
8448.0 5.4540472e-18 
8457.9 6.2607984e-18 
8467.9 5.6023827e-18 
8477.9 6.3566688e-18 
8487.9 6.5551045e-18 
8497.9 5.9169822e-18 
8507.9 6.0712837e-18 
8517.9 6.6659974e-18 
8527.9 6.6256455e-18 
8537.9 7.2284211e-18 
8547.9 7.2583832e-18 
8557.9 6.9971111e-18 
8567.9 7.089966e-18 
8577.9 7.2969794e-18 
8587.8 7.9971556e-18 
8597.8 8.0458171e-18 
8607.8 7.4495192e-18 
8617.8 7.6656559e-18 
8627.8 7.7877073e-18 
8637.8 7.521678e-18 
8647.8 7.9893474e-18 
8657.8 7.6203204e-18 
8667.8 7.648926e-18 
8677.8 7.9096899e-18 
8687.8 7.3069055e-18 
8697.8 8.0945322e-18 
8707.7 7.8620998e-18 
8717.7 7.6767573e-18 
8727.7 7.5906809e-18 
8737.7 7.5257026e-18 
8747.7 7.9958587e-18 
8757.7 7.3332287e-18 
8767.7 7.0256391e-18 
8777.7 6.6190952e-18 
8787.7 5.2824648e-18 
8797.7 5.7084644e-18 
8807.7 5.223753e-18 
8817.7 3.34413e-18 
8827.7 3.8029572e-18 
8837.6 5.0108091e-18 
8847.6 4.6953164e-18 
8857.6 3.5175304e-18 
8867.6 4.2505761e-18 
8877.6 2.9392319e-18 
8887.6 3.0574534e-18 
8897.6 4.0918569e-18 
8907.6 3.3145071e-18 
8917.6 3.5449315e-18 
8927.6 3.0948551e-18 
8937.6 2.6063314e-18 
8947.6 8.1642084e-19 
8957.5 2.0012639e-18 
8967.5 2.2683365e-18 
8977.5 2.5543012e-18 
8987.5 1.9294579e-18 
8997.5 2.461682e-18 
9007.5 2.5590466e-18 
9017.5 2.0244817e-18 
9027.5 2.1434755e-18 
9037.5 2.0587659e-18 
9047.5 1.7912737e-18 
9057.5 2.0027902e-18 
9067.5 1.9386651e-18 
9077.5 1.3330814e-18 
9087.4 2.0034059e-18 
9097.4 1.9826324e-18 
9107.4 1.6570045e-18 
9117.4 2.0912376e-18 
9127.4 1.1089093e-18 
9137.4 1.9463886e-18 
9147.4 1.2755903e-18 
9157.4 2.0198434e-18 
9167.4 1.4432324e-18 
9177.4 2.2161424e-18 
9187.4 1.1676632e-18 


==> anc/SN2011fe_2014_01.dat <==
#PI: Shappee 
#OBJECT: SN 2011fe 
#JD: 2456663.90771 
#TELESCOPE: The Large Binocular Telescope 
#INSTRUMENT: Multi-Object Double Spectrograph 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3606.9 4.8555754e-19 
3626.8 3.7040765e-19 
3646.8 1.0345198e-18 
3666.8 1.7112947e-18 
3686.8 1.5668214e-18 
3706.8 3.4964905e-24 
3726.8 4.4932892e-20 
3746.7 6.286791e-22 
3766.7 3.4964905e-24 
3786.7 3.1971881e-19 
3806.7 1.86791e-20 
3826.7 3.4964905e-24 
3846.7 3.4964905e-24 
3866.6 3.4964905e-24 
3886.6 1.7376222e-21 
3906.6 3.4964905e-24 
3926.6 2.5130591e-19 
3946.6 4.0264248e-19 
3966.6 1.2950378e-18 
3986.5 2.6430146e-18 
4006.5 3.7303739e-18 
4026.5 3.9675583e-18 
4046.5 1.965345e-18 
4066.5 1.046803e-18 
4086.5 1.1789962e-18 
4106.4 1.3415511e-18 
4126.4 1.4621569e-18 
4146.4 1.5239724e-18 
4166.4 2.1612755e-18 
4186.4 3.1325913e-18 
4206.4 4.3937666e-18 
4226.4 3.792559e-18 
4246.3 4.4629332e-18 
4266.3 3.988907e-18 
4286.3 4.6759711e-18 
4306.3 4.8543468e-18 
4326.3 6.3626871e-18 
4346.3 8.5520248e-18 
4366.2 9.7643216e-18 
4386.2 9.7871752e-18 
4406.2 9.6475321e-18 
4426.2 1.1334266e-17 
4446.2 1.2842674e-17 
4466.2 1.24063e-17 
4486.1 1.0865892e-17 
4506.1 8.5313372e-18 
4526.1 7.1672514e-18 
4546.1 6.2289962e-18 
4566.1 4.4729758e-18 
4586.1 4.5644956e-18 
4606.0 3.8487884e-18 
4626.0 4.501241e-18 
4646.0 3.8052217e-18 
4666.0 3.2379946e-18 
4686.0 2.8985211e-18 
4706.0 3.2121821e-18 
4726.0 2.8681683e-18 
4745.9 2.6652831e-18 
4765.9 2.7417852e-18 
4785.9 2.2768963e-18 
4805.9 1.2816894e-18 
4825.9 1.8319676e-18 
4845.9 2.0617764e-18 
4865.8 1.9021499e-18 
4885.8 2.1086667e-18 
4905.8 3.2588139e-18 
4925.8 3.7246834e-18 
4945.8 4.3210123e-18 
4965.8 3.9475563e-18 
4985.7 3.0892538e-18 
5005.7 2.9857045e-18 
5025.7 2.797846e-18 
5045.7 2.312302e-18 
5065.7 1.6332211e-18 
5085.7 2.4127558e-18 
5105.6 3.454298e-18 
5125.6 4.1747028e-18 
5145.6 4.8817724e-18 
5165.6 5.6165686e-18 
5185.6 6.1634427e-18 
5205.6 6.5783865e-18 
5225.5 6.7109073e-18 
5245.5 6.5803026e-18 
5265.5 6.3473646e-18 
5285.5 6.5082532e-18 
5305.5 6.674109e-18 
5325.5 6.5809061e-18 
5345.5 6.4856689e-18 
5365.4 6.0647146e-18 
5385.4 6.0880327e-18 
5405.4 5.160962e-18 
5425.4 4.4472196e-18 
5445.4 3.6233828e-18 
5465.4 3.0811066e-18 
5485.3 2.4622661e-18 
5505.3 2.1979406e-18 
5525.3 1.9358923e-18 
5545.3 1.8265723e-18 
5565.3 2.3527153e-18 
5585.3 1.8490787e-18 
5605.2 1.9146893e-18 
5625.2 1.4363704e-18 
5645.2 1.0571883e-18 
5665.2 1.3814244e-18 
5685.2 1.7288206e-18 
5705.2 1.8627782e-18 
5725.1 2.1174402e-18 
5745.1 2.2572458e-18 
5765.1 2.1928969e-18 
5785.1 1.8848822e-18 
5805.1 1.7760438e-18 
5825.1 2.0588034e-18 
5845.1 2.0698229e-18 
5865.0 2.0142565e-18 
5885.0 1.5723183e-18 
5905.0 1.8776591e-18 
5925.0 1.759925e-18 
5945.0 1.6580201e-18 
5965.0 1.4894407e-18 
5984.9 1.4121946e-18 
6004.9 1.1057643e-18 
6024.9 1.0488715e-18 
6044.9 8.3986826e-19 
6064.9 8.0528313e-19 
6084.9 3.1049801e-19 
6104.8 2.2373598e-19 
6124.8 6.0556652e-19 
6144.8 6.2229443e-19 
6164.8 8.448468e-19 
6184.8 6.0786031e-19 
6204.8 7.2016075e-19 
6224.7 8.895e-19 
6244.7 1.0065181e-18 
6264.7 1.2960819e-18 
6284.7 9.9353764e-19 
6304.7 1.0220306e-18 
6324.7 1.2607298e-18 
6344.6 8.8643839e-19 
6364.6 1.1437797e-18 
6384.6 6.8778538e-19 
6404.6 6.8204024e-19 
6424.6 7.8901066e-19 
6444.6 6.1333192e-19 
6464.6 4.4603878e-19 
6484.5 6.4887318e-19 
6504.5 4.3646769e-19 
6524.5 4.3910919e-19 
6544.5 3.7515611e-19 
6564.5 7.0592149e-20 
6584.5 3.8874592e-19 
6604.4 3.678476e-19 
6624.4 4.2444384e-19 
6644.4 3.8275147e-20 
6664.4 1.5336173e-19 
6684.4 2.6629311e-20 
6704.4 2.2873744e-19 
6724.3 2.0755487e-21 
6744.3 6.554475e-21 
6764.3 1.3063302e-19 
6784.3 1.7042215e-19 
6804.3 2.807663e-19 
6824.3 4.0352216e-20 
6844.2 9.4016605e-20 
6864.2 2.0509322e-21 
6884.2 3.2161855e-19 
6904.2 4.7704176e-19 
6924.2 1.1563883e-19 
6944.2 1.2356377e-19 
6964.2 4.4030278e-19 
6984.1 4.4287298e-19 
7004.1 5.6475894e-19 
7024.1 3.8056645e-19 
7044.1 7.9703579e-19 
7064.1 6.5662516e-19 
7084.1 8.7431049e-19 
7104.0 8.8073398e-19 
7124.0 1.0208163e-18 
7144.0 9.8559245e-19 
7164.0 8.7756663e-19 
7184.0 9.5645751e-19 
7204.0 8.5005958e-19 
7223.9 1.2311112e-18 
7243.9 1.599747e-18 
7263.9 1.1310693e-18 
7283.9 1.6043215e-18 
7303.9 1.8459412e-18 
7323.9 1.5219608e-18 
7343.8 1.6256394e-18 
7363.8 1.1203068e-18 
7383.8 1.0484342e-18 
7403.8 9.1617006e-19 
7423.8 1.0888182e-18 
7443.8 9.054364e-19 
7463.7 9.7463917e-19 
7483.7 1.072231e-18 
7503.7 1.100197e-18 
7523.7 1.0229505e-18 
7543.7 8.910021e-19 
7563.7 7.0413033e-19 
7583.7 4.4429892e-19 
7603.6 3.612053e-19 
7623.6 5.4675573e-19 
7643.6 5.3788103e-19 
7663.6 4.6103021e-19 
7683.6 3.2359147e-19 
7703.6 9.0454538e-19 
7723.5 5.6613713e-19 
7743.5 8.1025142e-19 
7763.5 7.4369044e-19 
7783.5 5.2983576e-19 
7803.5 6.715064e-19 
7823.5 7.8148994e-19 
7843.4 1.6963965e-18 
7863.4 1.2358251e-18 
7883.4 1.2669229e-18 
7903.4 1.124786e-18 
7923.4 1.2727561e-18 
7943.4 9.616771e-19 
7963.3 1.6871784e-18 
7983.3 2.1146058e-18 
8003.3 1.4494098e-18 
8023.3 1.5368771e-18 
8043.3 1.2123522e-18 
8063.3 1.2121212e-18 
8083.3 1.0095691e-18 
8103.2 9.3664331e-19 
8123.2 1.0317747e-18 
8143.2 6.6474714e-19 
8163.2 8.8688207e-19 
8183.2 9.7128633e-19 
8203.2 8.7859382e-19 
8223.1 1.2309866e-18 
8243.1 8.7247007e-19 
8263.1 1.08391e-18 
8283.1 1.9080548e-18 
8303.1 1.8228076e-18 
8323.1 1.4230347e-18 
8343.0 2.2508896e-18 
8363.0 1.8301609e-18 
8383.0 1.3012675e-18 
8403.0 1.608107e-18 
8423.0 1.3996174e-18 
8443.0 1.7435069e-18 
8462.9 1.5824665e-18 
8482.9 1.6995006e-18 
8502.9 1.6917279e-18 
8522.9 1.0316589e-18 
8542.9 1.4743035e-18 
8562.9 1.7188881e-18 
8582.8 1.4419871e-18 
8602.8 1.4904366e-18 
8622.8 2.0138333e-18 
8642.8 1.6754229e-18 
8662.8 1.1672702e-18 
8682.8 1.2849454e-18 
8702.8 1.3244114e-18 
8722.7 1.2429348e-18 
8742.7 8.5759623e-19 
8762.7 2.2409778e-18 
8782.7 1.4964514e-18 
8802.7 1.3473376e-18 
8822.7 3.1785478e-18 
8842.6 8.4147963e-19 
8862.6 3.605991e-19 
8882.6 7.3980529e-19 
8902.6 1.2931607e-18 
8922.6 9.0688805e-19 
8942.6 1.2754067e-18 
8962.5 1.1309155e-18 
8982.5 2.0451779e-19 
9002.5 2.9349708e-19 
9022.5 7.3380703e-20 
9042.5 2.7547259e-19 
9062.5 3.2658256e-19 
9082.4 1.2458776e-19 
9102.4 4.5375551e-19 
9122.4 5.7650101e-20 
9142.4 4.384753e-19 
9162.4 2.8109375e-19 
9182.4 2.1212641e-19 


==> anc/line_limits.txt <==
# Line luminosity limits for H-alpha, HeI5876A, and [OI]6300A
# assuming a line width of 1000 km/s and including uncertainties from
# the broadband flux calibration (see Sec. 2). The distance is assumed to
# be 6.4 Mpc (Shappe and Stanek 2011) and the distance uncertainty is not
# included when computing the line limits.
# phase H-alpha He-I [OI]
# [rest-frame days] [10^(35) erg/s]
229.6 19.844 26.871 13.566
275.5 17.960 14.848 10.527
482.6 1.851 2.038 1.899
575.1 1.233 1.267 1.213
598.5 1.892 1.830 1.706
848.2 0.851 0.603 0.758
1015.9 0.593 0.767 0.976

